Collective flow at SIS energies within a hadronic transport approach: Influence of light nuclei formation and equation of state

Collective flow observables are known to be a sensitive tool to gain insights on the equation of state of nuclear matter from heavy-ion collision observations. Towards more quantitative constraints one has to carefully assess other influences on the collective behaviour. In this work a hadronic transport approach SMASH (Simulating Many Accelerated Strongly-interacting Hadrons) is applied to study the first four anisotropic flow coefficients in Au+Au collisions at $E_{\rm lab}=1.23A$ GeV in the context of the recently measured data by the HADES collaboration. In particular, the formation of light nuclei is important in this energy regime. Two different approaches are contrasted to each other: A clustering algorithm inspired by coalescence as well as microscopic formation of deuterons via explicit cross-sections. The sensitivity of directed and elliptic flow observables to the strength of the Skyrme mean field is explored. In addition, it is demonstrated that the rapidity-odd $v_3$ coefficient is practically zero in this energy regime and the ratio of $v_4/v_2^2$ is close to the value of 0.5 expected from hydrodynamic behaviour. This study establishes the current understanding of collective behaviour within the SMASH approach and lays the ground for future more quantitative constraints on the equation of state of nuclear matter within improved mean field calculations.

==> anc/README.txt <==
The files in this directory contain the data tables for the respective figures. All tables have the format x-axis, y-axis, y-error if not further specified.


==> anc/fig_1.txt <==
# t dN/dt_resonance_formation error dN/dt_resonance_decay error dN/dt_production_inelastic error dN/dt_destruction_inelastic error 
0.5 0.04 0.0282842712475 0.0 0.0 0.02 0.02 0.02 0.02 
1.5 0.6 0.109544511501 0.36 0.0848528137424 0.08 0.04 0.22 0.0663324958071 
2.5 1.38 0.166132477258 0.66 0.114891252931 0.34 0.0824621125124 0.88 0.132664991614 
3.5 4.18 0.289136645896 1.82 0.190787840283 1.38 0.166132477258 2.7 0.232379000772 
4.5 7.76 0.393954312072 4.24 0.291204395571 4.58 0.302654919008 7.3 0.382099463491 
5.5 12.28 0.495580467735 5.64 0.335857112475 9.7 0.440454310911 14.76 0.543323108288 
6.5 15.46 0.556057550978 8.64 0.415692193817 16.58 0.575847201956 22.02 0.663626400921 
7.5 21.82 0.660605782597 12.44 0.498798556534 26.36 0.726085394427 33.4 0.817312669668 
8.5 26.26 0.72470683728 16.44 0.573410847473 36.68 0.856504524215 43.96 0.937656653578 
9.5 29.48 0.767854152818 18.38 0.606300255649 47.92 0.978979060042 55.94 1.05773342577 
10.5 32.0 0.8 22.02 0.663626400921 54.76 1.04651803616 62.74 1.1201785572 
11.5 34.86 0.834985029806 25.22 0.710211236183 60.32 1.09836241742 66.98 1.1574109037 
12.5 34.92 0.835703296631 26.52 0.728285658241 64.48 1.13560556533 71.64 1.1969962406 
13.5 34.62 0.832105762509 25.88 0.719444229944 61.86 1.11229492492 68.9 1.17388244727 
14.5 34.16 0.826559132791 25.46 0.713582510996 57.88 1.07591821251 65.32 1.14297856498 
15.5 31.14 0.789176786278 25.2 0.709929573972 50.52 1.00518654985 56.38 1.0618851162 
16.5 27.82 0.745922247959 22.6 0.672309452559 44.72 0.945727233403 49.72 0.997196068985 
17.5 26.38 0.726360791893 21.88 0.661513416342 38.04 0.872238499494 41.76 0.913892772704 
18.5 22.9 0.676756972628 19.4 0.622896460096 32.34 0.804238770515 36.44 0.853697838817 
19.5 20.12 0.634350061086 17.5 0.59160797831 25.84 0.718888030224 29.34 0.766028720088 
20.5 18.2 0.60332412516 16.5 0.574456264654 22.38 0.669029147347 24.54 0.700571195525 
21.5 17.12 0.585149553533 15.66 0.559642743185 19.46 0.623858958419 20.68 0.643117407633 
22.5 14.44 0.537401153702 13.66 0.522685373815 17.24 0.587196730236 19.38 0.622575296651 
23.5 14.08 0.530659966457 13.16 0.513030213535 15.7 0.560357029045 15.68 0.56 
24.5 13.2 0.513809303147 12.48 0.499599839872 12.84 0.506754378373 14.38 0.536283507112 
25.5 11.58 0.481248376621 10.86 0.466047207909 11.36 0.476655011513 12.44 0.498798556534 
26.5 10.96 0.468187996429 10.6 0.460434577329 9.6 0.438178046004 10.64 0.461302503787 
27.5 8.68 0.41665333312 8.7 0.417133072292 8.98 0.423792402008 8.6 0.414728827067 
28.5 8.68 0.41665333312 8.94 0.422847490237 6.98 0.373630833845 7.88 0.396988664826 
29.5 8.04 0.400998753115 7.36 0.383666521865 6.24 0.353270434653 7.64 0.390896405714 
30.5 7.74 0.393446311458 7.66 0.391407715816 5.94 0.344673758792 6.2 0.352136337233 
31.5 6.84 0.369864840178 6.64 0.364417343166 4.92 0.313687742827 5.64 0.335857112475 
32.5 5.98 0.345832329316 6.18 0.351567916625 4.9 0.31304951685 4.8 0.309838667697 
33.5 5.7 0.337638860323 5.9 0.343511280746 4.0 0.282842712475 4.08 0.285657137142 
34.5 5.2 0.322490309932 5.3 0.325576411922 2.94 0.24248711306 3.6 0.2683281573 
35.5 4.38 0.295972971739 5.12 0.32 2.88 0.24 3.14 0.250599281723 
36.5 4.3 0.293257565972 4.3 0.293257565972 2.88 0.24 2.76 0.234946802489 
37.5 4.2 0.289827534924 4.08 0.285657137142 2.34 0.216333076528 2.66 0.230651251893 
38.5 3.94 0.280713376952 4.24 0.291204395571 2.24 0.211660104885 2.2 0.209761769634 
39.5 3.4 0.260768096208 3.48 0.263818119165 2.42 0.22 2.18 0.208806130178 
40.5 3.2 0.252982212813 3.2 0.252982212813 1.78 0.188679622641 2.04 0.201990098767 
41.5 3.04 0.246576560119 3.18 0.252190404258 1.72 0.18547236991 1.64 0.181107702763 
42.5 2.78 0.235796522451 3.1 0.24899799196 1.42 0.168522995464 1.44 0.169705627485 
43.5 2.78 0.235796522451 3.44 0.262297540972 1.56 0.176635217327 1.56 0.176635217327 
44.5 2.24 0.211660104885 2.82 0.237486841741 1.4 0.167332005307 1.1 0.148323969742 
45.5 2.2 0.209761769634 2.2 0.209761769634 0.86 0.131148770486 1.18 0.153622914957 
46.5 1.76 0.187616630393 2.38 0.218174242293 0.76 0.123288280059 1.06 0.145602197786 
47.5 2.08 0.203960780544 2.22 0.210713075057 0.86 0.131148770486 1.0 0.141421356237 
48.5 1.7 0.184390889146 1.88 0.193907194297 0.86 0.131148770486 0.7 0.118321595662 
49.5 1.76 0.187616630393 2.1 0.204939015319 0.68 0.116619037897 0.96 0.138564064606 
50.5 1.5 0.173205080757 1.7 0.184390889146 0.52 0.101980390272 0.58 0.107703296143 
51.5 1.56 0.176635217327 1.52 0.174355957742 0.58 0.107703296143 0.44 0.0938083151965 
52.5 1.46 0.170880074906 1.76 0.187616630393 0.48 0.0979795897113 0.5 0.1 
53.5 1.42 0.168522995464 1.7 0.184390889146 0.28 0.0748331477355 0.42 0.0916515138991 
54.5 1.38 0.166132477258 1.28 0.16 0.44 0.0938083151965 0.52 0.101980390272 
55.5 1.2 0.154919333848 1.42 0.168522995464 0.42 0.0916515138991 0.46 0.0959166304663 
56.5 0.88 0.132664991614 1.16 0.152315462117 0.34 0.0824621125124 0.4 0.0894427191 
57.5 1.18 0.153622914957 1.5 0.173205080757 0.5 0.1 0.28 0.0748331477355 
58.5 0.74 0.121655250606 1.34 0.163707055437 0.38 0.0871779788708 0.46 0.0959166304663 
59.5 0.98 0.14 0.88 0.132664991614 0.22 0.0663324958071 0.22 0.0663324958071 
60.5 1.0 0.141421356237 0.98 0.14 0.26 0.0721110255093 0.2 0.0632455532034 
61.5 0.92 0.135646599663 1.18 0.153622914957 0.28 0.0748331477355 0.22 0.0663324958071 
62.5 0.84 0.129614813968 1.08 0.146969384567 0.4 0.0894427191 0.2 0.0632455532034 
63.5 0.56 0.105830052443 1.06 0.145602197786 0.2 0.0632455532034 0.2 0.0632455532034 
64.5 0.72 0.12 0.78 0.124899959968 0.16 0.0565685424949 0.14 0.0529150262213 
65.5 0.56 0.105830052443 0.84 0.129614813968 0.12 0.0489897948557 0.26 0.0721110255093 
66.5 0.8 0.126491106407 1.06 0.145602197786 0.22 0.0663324958071 0.2 0.0632455532034 
67.5 0.48 0.0979795897113 0.64 0.11313708499 0.1 0.04472135955 0.18 0.06 
68.5 0.68 0.116619037897 0.64 0.11313708499 0.26 0.0721110255093 0.2 0.0632455532034 
69.5 0.62 0.111355287257 0.8 0.126491106407 0.16 0.0565685424949 0.08 0.04 
70.5 0.46 0.0959166304663 0.66 0.114891252931 0.12 0.0489897948557 0.2 0.0632455532034 
71.5 0.32 0.08 0.56 0.105830052443 0.14 0.0529150262213 0.14 0.0529150262213 
72.5 0.58 0.107703296143 0.58 0.107703296143 0.14 0.0529150262213 0.08 0.04 
73.5 0.38 0.0871779788708 0.62 0.111355287257 0.1 0.04472135955 0.08 0.04 
74.5 0.38 0.0871779788708 0.48 0.0979795897113 0.1 0.04472135955 0.12 0.0489897948557 
75.5 0.34 0.0824621125124 0.44 0.0938083151965 0.08 0.04 0.06 0.0346410161514 
76.5 0.46 0.0959166304663 0.58 0.107703296143 0.06 0.0346410161514 0.04 0.0282842712475 
77.5 0.32 0.08 0.34 0.0824621125124 0.02 0.02 0.04 0.0282842712475 
78.5 0.32 0.08 0.64 0.11313708499 0.08 0.04 0.06 0.0346410161514 
79.5 0.36 0.0848528137424 0.52 0.101980390272 0.0 0.0 0.06 0.0346410161514 
80.5 0.32 0.08 0.5 0.1 0.08 0.04 0.06 0.0346410161514 
81.5 0.28 0.0748331477355 0.32 0.08 0.12 0.0489897948557 0.06 0.0346410161514 
82.5 0.34 0.0824621125124 0.42 0.0916515138991 0.1 0.04472135955 0.0 0.0 
83.5 0.32 0.08 0.34 0.0824621125124 0.04 0.0282842712475 0.0 0.0 
84.5 0.2 0.0632455532034 0.44 0.0938083151965 0.04 0.0282842712475 0.04 0.0282842712475 
85.5 0.16 0.0565685424949 0.26 0.0721110255093 0.02 0.02 0.02 0.02 
86.5 0.22 0.0663324958071 0.42 0.0916515138991 0.04 0.0282842712475 0.02 0.02 
87.5 0.28 0.0748331477355 0.36 0.0848528137424 0.06 0.0346410161514 0.0 0.0 
88.5 0.08 0.04 0.28 0.0748331477355 0.02 0.02 0.02 0.02 
89.5 0.14 0.0529150262213 0.34 0.0824621125124 0.04 0.0282842712475 0.06 0.0346410161514 
90.5 0.12 0.0489897948557 0.22 0.0663324958071 0.02 0.02 0.02 0.02 
91.5 0.28 0.0748331477355 0.26 0.0721110255093 0.1 0.04472135955 0.02 0.02 
92.5 0.24 0.0692820323028 0.28 0.0748331477355 0.06 0.0346410161514 0.06 0.0346410161514 
93.5 0.18 0.06 0.18 0.06 0.02 0.02 0.04 0.0282842712475 
94.5 0.14 0.0529150262213 0.22 0.0663324958071 0.08 0.04 0.1 0.04472135955 
95.5 0.2 0.0632455532034 0.32 0.08 0.04 0.0282842712475 0.02 0.02 
96.5 0.16 0.0565685424949 0.36 0.0848528137424 0.0 0.0 0.04 0.0282842712475 
97.5 0.1 0.04472135955 0.22 0.0663324958071 0.02 0.02 0.0 0.0 
98.5 0.18 0.06 0.3 0.0774596669241 0.04 0.0282842712475 0.08 0.04 
99.5 0.1 0.04472135955 0.16 0.0565685424949 0.02 0.02 0.0 0.0 


==> anc/fig_10/deuteron_multiplicity.txt <==
# time[fm], multiplicity, error
0.0 0.000159375 2.2316963839196407e-05
1.5 0.005390625 0.00012979099785809492
3.0 0.103796875 0.0005695307141629852
4.5 0.68408125 0.0014621059832481366
6.0 2.11484375 0.0025707755092092346
7.5 4.369671875 0.003695297634748113
9.0 7.231634375 0.0047538255565255025
10.5 10.4869125 0.005724648597293986
12.0 13.88680625 0.006587584498983675
13.5 17.2184 0.007335359568555586
15.0 20.3746625 0.00797939974637817
16.5 23.257884375 0.00852530871416836
18.0 25.914959375 0.008999124848943645
19.5 28.3429875 0.009411261123648627
21.0 30.543428125 0.009769760124518155
22.5 32.5283375 0.010082214770946908
24.0 34.295159375 0.010352409045573644
25.5 35.860153125 0.010585980281278867
27.0 37.226159375 0.010785719635095054
28.5 38.428875 0.010958568993030066
30.0 39.46890625 0.011105869260496903


==> anc/fig_10/nucleon_multiplicity.txt <==
time [fm], multiplicity, error
-3.17818 394.0 0.140356688476182
-3.0 394.0 0.140356688476182
-1.5 393.9999 0.14035667066441837
0.0 393.99215 0.1403552902458614
1.5 393.84455 0.14032899735977594
3.0 392.40585 0.14007245446553723
4.5 387.37485 0.13917162965202357
6.0 378.4352 0.13755638843761492
7.5 367.35975 0.1355285486530421
9.0 356.0515 0.13342629051277713
10.5 345.25695 0.1313881558588901
12.0 335.65955 0.12954913160650672
13.5 327.47295 0.12795955415677251
15.0 320.6366 0.1266168630159506
16.5 315.0237 0.12550372504431892
18.0 310.2674 0.12455267961790305
19.5 306.0032 0.12369381552850571
21.0 302.45625 0.12297484498872117
22.5 299.28415 0.12232827759761844
24.0 296.7137 0.12180182675149005
25.5 294.4993 0.12134646678004267
27.0 292.74665 0.12098484409214239
28.5 291.284 0.12068222735763538
30.0 314.67175 0.1254335979711975


==> anc/fig_10/v1_slope_bayes.txt <==
# time [fm] lower 2sigma, lower 1sigma, upper 1sigma, upper 2sigma
0.000000000000000000e+00 -1.614930897513826569e-01 1.139451962622874404e-01 6.781343487231734635e-01 9.009799937447975360e-01
1.500000000000000000e+00 -2.111210822275026988e-01 -1.309782984289473151e-01 4.329021365715403358e-02 1.304043605246024140e-01
3.000000000000000000e+00 -5.539501906545571397e-02 -2.594674604151619643e-02 3.304679059722867573e-02 6.042899653594648035e-02
4.500000000000000000e+00 8.031083942867039971e-02 9.458683909077884866e-02 1.237521346074287043e-01 1.380111281138996782e-01
6.000000000000000000e+00 1.688427573149870464e-01 1.791502003096326900e-01 1.983190301872171657e-01 2.077436823577699931e-01
7.500000000000000000e+00 3.276317705136101432e-01 3.353537045318060184e-01 3.500856367792668511e-01 3.580281930881299424e-01
9.000000000000000000e+00 5.030530667900762198e-01 5.094767907686112984e-01 5.226180013619707854e-01 5.290847014695582162e-01
1.050000000000000000e+01 7.089442644741197341e-01 7.148135455201410915e-01 7.265956010268520560e-01 7.322659889062582694e-01
1.200000000000000000e+01 8.464898605713110369e-01 8.516820383417790241e-01 8.626401067191604710e-01 8.680596779923214212e-01
1.350000000000000000e+01 9.432558638846790799e-01 9.485799030517056973e-01 9.592177102552446044e-01 9.645480955013239210e-01
1.500000000000000000e+01 9.484804727718154638e-01 9.538211660711859441e-01 9.643504764704960985e-01 9.694172615086746880e-01
1.650000000000000000e+01 9.183840425639637761e-01 9.235508827585755531e-01 9.338556981530878875e-01 9.390788118445644317e-01
1.800000000000000000e+01 8.940556031113479074e-01 8.991077702850184261e-01 9.093343912399922679e-01 9.143511611591439436e-01
1.950000000000000000e+01 8.629899706431044537e-01 8.683211266459889277e-01 8.786506290547316800e-01 8.839103925118940719e-01
2.100000000000000000e+01 8.410581338668744467e-01 8.466052291416972242e-01 8.571652766532609213e-01 8.625803487243025591e-01
2.250000000000000000e+01 8.164720306285853102e-01 8.219756250836813827e-01 8.324755668647582096e-01 8.377198780019646795e-01
2.400000000000000000e+01 7.934129432610642629e-01 7.986988389010118983e-01 8.094007336128485885e-01 8.149336003135456696e-01
2.550000000000000000e+01 7.828030039169407983e-01 7.878175240960745285e-01 7.983042452973996284e-01 8.038372351576749120e-01
2.700000000000000000e+01 7.606772332001816572e-01 7.658125358940212069e-01 7.767552098504347802e-01 7.823250260744050166e-01
2.850000000000000000e+01 7.511993197289184021e-01 7.567587852083997868e-01 7.676402087782120409e-01 7.730869014844674592e-01


==> anc/fig_10/v2_time.txt <==
# time [fm], v2-err, v2+err
0.000000000000000000e+00 1.077008701951921998e-01 3.813472461558200521e-01
1.500000000000000000e+00 -3.407207604217199481e-02 2.114765302730004654e-02
3.000000000000000000e+00 -2.206911514150781961e-02 -3.881062924168779057e-03
4.500000000000000000e+00 -7.405229203655373967e-03 1.196725836403035419e-03
6.000000000000000000e+00 8.740060959145420222e-03 1.416732273864906161e-02
7.500000000000000000e+00 1.935567459631371348e-02 2.349210942038176472e-02
9.000000000000000000e+00 3.184465490485811207e-02 3.533673842599827780e-02
1.050000000000000000e+01 2.330011473803578897e-02 2.648519652453986545e-02
1.200000000000000000e+01 8.151415855221808698e-03 1.120635829085180751e-02
1.350000000000000000e+01 -1.485546700028975153e-02 -1.184122577704495305e-02
1.500000000000000000e+01 -3.790971427187096038e-02 -3.489621617414295079e-02
1.650000000000000000e+01 -5.490916866328214574e-02 -5.188465430784376664e-02
1.800000000000000000e+01 -6.548033749464472753e-02 -6.244395715217633536e-02
1.950000000000000000e+01 -7.190773244386229612e-02 -6.884219901961204091e-02
2.100000000000000000e+01 -7.453865542843202130e-02 -7.145204045041242402e-02
2.250000000000000000e+01 -7.861037257140084111e-02 -7.551153199510197978e-02
2.400000000000000000e+01 -8.179659691338088401e-02 -7.868576947176746106e-02
2.550000000000000000e+01 -8.248116990027395956e-02 -7.936076866129901375e-02
2.700000000000000000e+01 -8.384856066529666752e-02 -8.071984090544104262e-02
2.850000000000000000e+01 -8.421319156041473519e-02 -8.107727579360199388e-02


==> anc/fig_11.txt <==
# v_3(y) 	 E_kin = 1.2300 AGeV 	 0.3 < pT < 4.0 	 PDG: [2212, 2112] 
# y 	 v_3 	 y_error
-0.63	-0.0015010397866646857	0.00035685659100345235
-0.48999999999999994	-0.0012375262198191458	0.0003290801151140828
-0.35	-0.0010891514943543407	0.0003188858284429049
-0.21000000000000002	-0.0013546452390883665	0.0003176393749028985
-0.07000000000000002	-0.0017601404904596003	0.000317918085383271
0.06999999999999999	-0.0014891398897678737	0.00031755648715230947
0.2099999999999999	-0.0010447576047046222	0.00031743667410507383
0.3499999999999999	-0.0012447550957817093	0.00031915972224122333
0.48999999999999994	-0.0011037057269009853	0.00032999437872854425
0.6299999999999998	-5.856488083635144e-05	0.00035864377501935437


==> anc/fig_12 <==
# pt, v4/v2^2, error
5.00000000e-02 2.28325809e+03 1.07097478e+04
1.50000000e-01 4.93101601e+00 6.51471617e+00
2.50000000e-01 3.86945551e+00 1.26908063e+00
3.50000000e-01 2.09515846e+00 5.73068984e-01
4.50000000e-01 2.86990294e+00 4.07802636e-01
5.50000000e-01 2.41970608e+00 3.54805846e-01
6.50000000e-01 1.82474217e+00 3.04363634e-01
7.50000000e-01 9.66738222e-01 2.32731446e-01
8.50000000e-01 6.88295644e-01 1.68133015e-01
9.50000000e-01 5.01714047e-01 1.36476345e-01
1.05000000e+00 2.65839383e-01 1.19846271e-01
1.15000000e+00 4.72497568e-01 1.08589996e-01
1.25000000e+00 2.08150500e-01 1.24514956e-01
1.35000000e+00 6.55073406e-01 1.38044591e-01
1.45000000e+00 5.58439645e-01 1.55747917e-01
1.55000000e+00 5.22886339e-01 1.77274318e-01
1.65000000e+00 5.16523905e-01 2.43463520e-01
1.75000000e+00 2.84595639e-01 2.44212057e-01
1.85000000e+00 5.41300774e-01 4.78864320e-01
1.95000000e+00 4.38010470e-01 4.84173015e-01


==> anc/fig_13/clustering.txt <==
#clustering: y v1 v1_err
-7.00000000e-01 -0.4778072 0.0014359
-6.00000000e-01 -0.42931317 0.00112662
-5.00000000e-01 -0.36764505 0.0009522
-4.00000000e-01 -0.3000784 0.00084533
-3.00000000e-01 -0.22630758 0.00078137
-2.00000000e-01 -0.15065972 0.00074261
-1.00000000e-01 -0.07616596 0.00072091
-1.11022302e-16 0.00065112 0.00071434
1.00000000e-01 0.07600128 0.00072156
2.00000000e-01 0.1498362 0.00074225
3.00000000e-01 0.22692295 0.00078043
4.00000000e-01 0.30089882 0.00084583
5.00000000e-01 0.36944077 0.00095257
6.00000000e-01 0.42843056 0.00112913
7.00000000e-01 0.47803076 0.00143342

#clustering: y v2 v2_err
-7.00000000e-01 0.00481808 0.00192882
-6.00000000e-01 -0.01962914 0.00143612
-5.00000000e-01 -0.04661892 0.00114858
-4.00000000e-01 -0.0702028 0.00097147
-3.00000000e-01 -0.08764183 0.00086227
-2.00000000e-01 -0.10229231 0.00079742
-1.00000000e-01 -0.11123609 0.00076114
-1.11022302e-16 -0.1133976 0.00075056
1.00000000e-01 -0.10946628 0.00076215
2.00000000e-01 -0.10280811 0.00079685
3.00000000e-01 -0.0892039 0.00086286
4.00000000e-01 -0.06937935 0.00097146
5.00000000e-01 -0.04322392 0.00114948
6.00000000e-01 -0.01901752 0.00143744
7.00000000e-01 0.00476769 0.00192653

#clustering: y v3 v3_err
-7.00000000e-01 5.10835635e-02 1.93714323e-03
-6.00000000e-01 4.69405505e-02 1.43890375e-03
-5.00000000e-01 4.30819802e-02 1.15058682e-03
-4.00000000e-01 3.70671056e-02 9.74601916e-04
-3.00000000e-01 2.76334098e-02 8.67452782e-04
-2.00000000e-01 1.75401089e-02 8.04458483e-04
-1.00000000e-01 9.72780135e-03 7.70157802e-04
-1.11022302e-16 -1.15849566e-03 7.58353512e-04
1.00000000e-01 -8.87610075e-03 7.69283763e-04
2.00000000e-01 -2.01461575e-02 8.03171560e-04
3.00000000e-01 -2.83637385e-02 8.67096215e-04
4.00000000e-01 -3.81261193e-02 9.74833275e-04
5.00000000e-01 -4.15553440e-02 1.15186513e-03
6.00000000e-01 -4.83941177e-02 1.43710737e-03
7.00000000e-01 -5.39101918e-02 1.93049033e-03

#clustering: y v4 v3_err
-7.00000000e-01 -1.06899869e-02 1.93794479e-03
-6.00000000e-01 -5.24084043e-03 1.43984050e-03
-5.00000000e-01 -1.75364588e-03 1.15187302e-03
-4.00000000e-01 4.37069891e-05 9.76719304e-04
-3.00000000e-01 1.97638656e-03 8.68560636e-04
-2.00000000e-01 4.26320631e-03 8.04106040e-04
-1.00000000e-01 3.07415768e-03 7.70383014e-04
-1.11022302e-16 5.15081505e-03 7.58325194e-04
1.00000000e-01 5.17924334e-03 7.69190926e-04
2.00000000e-01 4.03190855e-03 8.03630989e-04
3.00000000e-01 3.71458871e-03 8.68438545e-04
4.00000000e-01 -1.63141778e-03 9.77055857e-04
5.00000000e-01 -4.04839829e-04 1.15272841e-03
6.00000000e-01 -4.64004046e-03 1.44192001e-03
7.00000000e-01 -1.07893193e-02 1.94201952e-03


==> anc/fig_13/dynamic_deuterons.txt <==
#dynamic deuterons: y v1 v1_err
-7.00000000e-01 -4.53368990e-01 1.76950908e-03
-6.00000000e-01 -4.04725194e-01 1.40434164e-03
-5.00000000e-01 -3.46367481e-01 1.19205272e-03
-4.00000000e-01 -2.84258032e-01 1.06073268e-03
-3.00000000e-01 -2.12740024e-01 9.77898765e-04
-2.00000000e-01 -1.41724580e-01 9.29401717e-04
-1.00000000e-01 -7.04286869e-02 9.02980751e-04
-1.11022302e-16 3.89136323e-04 8.93498864e-04
1.00000000e-01 7.17013392e-02 9.04410469e-04
2.00000000e-01 1.41351930e-01 9.30649677e-04
3.00000000e-01 2.11374218e-01 9.78541787e-04
4.00000000e-01 2.82221399e-01 1.05925427e-03
5.00000000e-01 3.46973760e-01 1.19248725e-03
6.00000000e-01 4.04068788e-01 1.40509414e-03
7.00000000e-01 4.55656706e-01 1.77049841e-03

#dynamic deuterons: y v2 v2_err
-7.00000000e-01 -4.08532279e-03 2.30471558e-03
-6.00000000e-01 -3.14044170e-02 1.74669915e-03
-5.00000000e-01 -5.79922727e-02 1.41256966e-03
-4.00000000e-01 -8.02058739e-02 1.20968791e-03
-3.00000000e-01 -1.02977578e-01 1.07760229e-03
-2.00000000e-01 -1.15251499e-01 1.00042782e-03
-1.00000000e-01 -1.22639469e-01 9.57627457e-04
-1.11022302e-16 -1.26445779e-01 9.42937166e-04
1.00000000e-01 -1.21227234e-01 9.58556121e-04
2.00000000e-01 -1.14425178e-01 1.00112414e-03
3.00000000e-01 -1.02968120e-01 1.07719201e-03
4.00000000e-01 -8.29296942e-02 1.20797861e-03
5.00000000e-01 -5.74101626e-02 1.41553660e-03
6.00000000e-01 -3.23500465e-02 1.74720526e-03
7.00000000e-01 2.33636433e-04 2.30572257e-03

#dynamic deuterons: y v3 v3_err
-7.00000000e-01 4.95151719e-02 2.30836017e-03
-6.00000000e-01 4.97372812e-02 1.74876079e-03
-5.00000000e-01 4.72109306e-02 1.42106885e-03
-4.00000000e-01 4.01454804e-02 1.21673267e-03
-3.00000000e-01 3.15216505e-02 1.08818456e-03
-2.00000000e-01 2.07840117e-02 1.01014130e-03
-1.00000000e-01 1.04671137e-02 9.69189527e-04
-1.11022302e-16 4.99491888e-05 9.55537177e-04
1.00000000e-01 -1.16056485e-02 9.70028193e-04
2.00000000e-01 -2.21275410e-02 1.01193055e-03
3.00000000e-01 -3.24688932e-02 1.08708453e-03
4.00000000e-01 -4.08585858e-02 1.21402313e-03
5.00000000e-01 -4.73253155e-02 1.41766867e-03
6.00000000e-01 -4.89563801e-02 1.75074619e-03
7.00000000e-01 -4.61160236e-02 2.31222452e-03

#dynamic deuterons: y v4 v4_err
-7.00000000e-01 -8.08398038e-03 2.31477410e-03
-6.00000000e-01 -6.57636947e-03 1.75352987e-03
-5.00000000e-01 -7.56979099e-03 1.42267413e-03
-4.00000000e-01 -1.00731774e-03 1.21907743e-03
-3.00000000e-01 6.00467828e-04 1.08891659e-03
-2.00000000e-01 5.34137499e-03 1.01203035e-03
-1.00000000e-01 5.95233202e-03 9.70164971e-04
-1.11022302e-16 5.11380529e-03 9.55607737e-04
1.00000000e-01 5.17391027e-03 9.70412355e-04
2.00000000e-01 4.92720812e-03 1.01226890e-03
3.00000000e-01 -1.20777255e-05 1.08796588e-03
4.00000000e-01 -7.21463511e-04 1.21794534e-03
5.00000000e-01 -4.46602725e-03 1.42506378e-03
6.00000000e-01 -6.87747020e-03 1.75574330e-03
7.00000000e-01 -7.75541644e-03 2.31855235e-03


==> anc/fig_14.txt <==
#dynamic deuterons: y v1 v1_err
-7.00000000e-01 -5.83079648e-01 1.36683351e-03
-6.00000000e-01 -5.54149244e-01 1.13653746e-03
-5.00000000e-01 -5.11574598e-01 1.06798209e-03
-4.00000000e-01 -4.51362489e-01 1.08328110e-03
-3.00000000e-01 -3.63513441e-01 1.14563585e-03
-2.00000000e-01 -2.60386308e-01 1.21500841e-03
-1.00000000e-01 -1.34010433e-01 1.27584996e-03
-1.11022302e-16 -1.05791719e-04 1.29608833e-03
1.00000000e-01 1.34314523e-01 1.27469651e-03
2.00000000e-01 2.58811964e-01 1.21859796e-03
3.00000000e-01 3.65324436e-01 1.14570353e-03
4.00000000e-01 4.49829162e-01 1.08153474e-03
5.00000000e-01 5.11503181e-01 1.06875648e-03
6.00000000e-01 5.53703432e-01 1.13848107e-03
7.00000000e-01 5.83592434e-01 1.37261394e-03

#dynamic deuterons: y v2 v2_err
-7.00000000e-01 3.80654990e-02 2.24287258e-03
-6.00000000e-01 9.78881930e-03 1.78265522e-03
-5.00000000e-01 -2.49979387e-02 1.57171013e-03
-4.00000000e-01 -6.44896970e-02 1.47435934e-03
-3.00000000e-01 -1.13013912e-01 1.43187982e-03
-2.00000000e-01 -1.49026870e-01 1.40881896e-03
-1.00000000e-01 -1.75079105e-01 1.39929196e-03
-1.11022302e-16 -1.82915041e-01 1.39451121e-03
1.00000000e-01 -1.76057594e-01 1.40055224e-03
2.00000000e-01 -1.48843502e-01 1.40996065e-03
3.00000000e-01 -1.09866943e-01 1.43102164e-03
4.00000000e-01 -6.63421056e-02 1.47178060e-03
5.00000000e-01 -2.41099218e-02 1.57209515e-03
6.00000000e-01 7.49595673e-03 1.78607299e-03
7.00000000e-01 4.14835696e-02 2.24582976e-03

#dynamic deuterons: y v3 v3_err
-7.00000000e-01 9.05061332e-02 2.27198619e-03
-6.00000000e-01 9.30214875e-02 1.79538858e-03
-5.00000000e-01 8.81428239e-02 1.57721087e-03
-4.00000000e-01 8.32165082e-02 1.48244674e-03
-3.00000000e-01 7.52567546e-02 1.44659256e-03
-2.00000000e-01 5.39924726e-02 1.43265375e-03
-1.00000000e-01 2.80182008e-02 1.43732521e-03
-1.11022302e-16 2.05344003e-03 1.43331149e-03
1.00000000e-01 -2.62903574e-02 1.43406998e-03
2.00000000e-01 -5.51265977e-02 1.43691530e-03
3.00000000e-01 -7.16781365e-02 1.44358729e-03
4.00000000e-01 -8.23688438e-02 1.47767713e-03
5.00000000e-01 -8.88472167e-02 1.57646501e-03
6.00000000e-01 -9.16663332e-02 1.80143061e-03
7.00000000e-01 -8.57655368e-02 2.26908455e-03

#dynamic deuterons: y v4 v4_err
-7.00000000e-01 -3.23929454e-02 2.28105541e-03
-6.00000000e-01 -2.59417989e-02 1.80674187e-03
-5.00000000e-01 -1.98263213e-02 1.58895541e-03
-4.00000000e-01 -1.23443201e-02 1.49193178e-03
-3.00000000e-01 -2.05878525e-04 1.45031361e-03
-2.00000000e-01 7.93919700e-03 1.43998116e-03
-1.00000000e-01 1.23925463e-02 1.43491848e-03
-1.11022302e-16 1.49748284e-02 1.43401727e-03
1.00000000e-01 1.52246341e-02 1.43590225e-03
2.00000000e-01 6.29919227e-03 1.43928430e-03
3.00000000e-01 -2.11696583e-03 1.44985489e-03
4.00000000e-01 -1.03411126e-02 1.48595353e-03
5.00000000e-01 -1.87506310e-02 1.58522825e-03
6.00000000e-01 -2.86541026e-02 1.81125180e-03
7.00000000e-01 -3.14301126e-02 2.28774889e-03


==> anc/fig_2.txt <==
Clustering: pt, 1/2pi dn/dydpt|y=0, error
2.50000000e-02 6.64058085e+01 2.29878366e-01
7.50000000e-02 6.48200947e+01 1.31126138e-01
1.25000000e-01 6.16626728e+01 9.90652269e-02
1.75000000e-01 5.72033560e+01 8.06411667e-02
2.25000000e-01 5.20657712e+01 6.78500178e-02
2.75000000e-01 4.65906563e+01 5.80561376e-02
3.25000000e-01 4.09999049e+01 5.00973573e-02
3.75000000e-01 3.55254523e+01 4.34129448e-02
4.25000000e-01 3.05496509e+01 3.78158384e-02
4.75000000e-01 2.59526427e+01 3.29692495e-02
5.25000000e-01 2.18211658e+01 2.87557299e-02
5.75000000e-01 1.82648635e+01 2.51385003e-02
6.25000000e-01 1.50993159e+01 2.19231876e-02
6.75000000e-01 1.22950730e+01 1.90361335e-02
7.25000000e-01 9.92278933e+00 1.65011022e-02
7.75000000e-01 7.87680916e+00 1.42196656e-02
8.25000000e-01 6.21044291e+00 1.22376882e-02
8.75000000e-01 4.80841188e+00 1.04559110e-02
9.25000000e-01 3.67708139e+00 8.89294953e-03
9.75000000e-01 2.79304682e+00 7.54921637e-03
1.02500000e+00 2.10600808e+00 6.39341884e-03
1.07500000e+00 1.55540645e+00 5.36516136e-03
1.12500000e+00 1.13675534e+00 4.48355305e-03
1.17500000e+00 8.28486136e-01 3.74531855e-03
1.22500000e+00 5.95077084e-01 3.10873456e-03
1.27500000e+00 4.24147923e-01 2.57257860e-03
1.32500000e+00 2.98880971e-01 2.11839170e-03
1.37500000e+00 2.08044448e-01 1.73496928e-03
1.42500000e+00 1.47232283e-01 1.43370290e-03
1.47500000e+00 1.00941999e-01 1.16682309e-03
1.52500000e+00 6.92063093e-02 9.50173678e-04
1.57500000e+00 4.65212425e-02 7.66567576e-04
1.62500000e+00 3.24431230e-02 6.30230934e-04
1.67500000e+00 2.17234620e-02 5.07951428e-04
1.72500000e+00 1.48429284e-02 4.13742676e-04
1.77500000e+00 9.44842373e-03 3.25420999e-04
1.82500000e+00 6.34439568e-03 2.62983662e-04
1.87500000e+00 4.10619753e-03 2.08729751e-04
1.92500000e+00 2.85238729e-03 1.71693539e-04
1.97500000e+00 1.73257280e-03 1.32107437e-04

No Clustering: pt, 1/2pi dn/dydpt|y=0, error
2.50000000e-02 1.90386660e+02 4.02001513e-01
7.50000000e-02 1.84294633e+02 2.28352172e-01
1.25000000e-01 1.73130869e+02 1.71439812e-01
1.75000000e-01 1.57411818e+02 1.38158967e-01
2.25000000e-01 1.39606095e+02 1.14746742e-01
2.75000000e-01 1.20699096e+02 9.65083957e-02
3.25000000e-01 1.02143586e+02 8.16663797e-02
3.75000000e-01 8.47829841e+01 6.92656875e-02
4.25000000e-01 6.92389662e+01 5.87976890e-02
4.75000000e-01 5.57150414e+01 4.98906151e-02
5.25000000e-01 4.42568365e+01 4.22950912e-02
5.75000000e-01 3.47679647e+01 3.58207889e-02
6.25000000e-01 2.70607882e+01 3.03116548e-02
6.75000000e-01 2.07995783e+01 2.55714181e-02
7.25000000e-01 1.58296165e+01 2.15251223e-02
7.75000000e-01 1.19214925e+01 1.80673267e-02
8.25000000e-01 8.92741553e+00 1.51535831e-02
8.75000000e-01 6.61601945e+00 1.26670007e-02
9.25000000e-01 4.85404797e+00 1.05526273e-02
9.75000000e-01 3.55020538e+00 8.79030340e-03
1.02500000e+00 2.58486260e+00 7.31536893e-03
1.07500000e+00 1.85942324e+00 6.05848908e-03
1.12500000e+00 1.31911389e+00 4.98820531e-03
1.17500000e+00 9.40463490e-01 4.12127383e-03
1.22500000e+00 6.62916067e-01 3.38875883e-03
1.27500000e+00 4.63059747e-01 2.77614954e-03
1.32500000e+00 3.24075499e-01 2.27821441e-03
1.37500000e+00 2.22114709e-01 1.85147028e-03
1.42500000e+00 1.55439466e-01 1.52143236e-03
1.47500000e+00 1.05786784e-01 1.23367036e-03
1.52500000e+00 7.13709904e-02 9.96564412e-04
1.57500000e+00 4.79250059e-02 8.03563576e-04
1.62500000e+00 3.30389338e-02 6.56849333e-04
1.67500000e+00 2.23988807e-02 5.32703055e-04
1.72500000e+00 1.52050635e-02 4.32492922e-04
1.77500000e+00 9.56424071e-03 3.38146973e-04
1.82500000e+00 6.49991695e-03 2.74917195e-04
1.87500000e+00 4.19886108e-03 2.17994005e-04
1.92500000e+00 2.91026182e-03 1.79114233e-04
1.97500000e+00 1.77286519e-03 1.38017368e-04

Dynamic Deuterons (nucleons): pt, 1/2pi dn/dydpt|y=0, error
2.50000000e-02 1.75470712e+02 3.73677877e-01
7.50000000e-02 1.68984883e+02 2.11718285e-01
1.25000000e-01 1.57591087e+02 1.58371085e-01
1.75000000e-01 1.42538826e+02 1.27295378e-01
2.25000000e-01 1.24905684e+02 1.05090852e-01
2.75000000e-01 1.06825594e+02 8.79096159e-02
3.25000000e-01 8.92807199e+01 7.39268555e-02
3.75000000e-01 7.31684611e+01 6.23033500e-02
4.25000000e-01 5.90730253e+01 5.25854039e-02
4.75000000e-01 4.72177535e+01 4.44703889e-02
5.25000000e-01 3.74739408e+01 3.76834020e-02
5.75000000e-01 2.93219109e+01 3.18513090e-02
6.25000000e-01 2.29087625e+01 2.70038619e-02
6.75000000e-01 1.77362858e+01 2.28635953e-02
7.25000000e-01 1.36894106e+01 1.93815472e-02
7.75000000e-01 1.05180625e+01 1.64316847e-02
8.25000000e-01 7.98164451e+00 1.38734441e-02
8.75000000e-01 6.09420193e+00 1.17711655e-02
9.25000000e-01 4.59166312e+00 9.93754744e-03
9.75000000e-01 3.44358245e+00 8.38239279e-03
1.02500000e+00 2.58572437e+00 7.08425612e-03
1.07500000e+00 1.92768097e+00 5.97280616e-03
1.12500000e+00 1.42717774e+00 5.02374796e-03
1.17500000e+00 1.04789985e+00 4.21217133e-03
1.22500000e+00 7.74532403e-01 3.54663768e-03
1.27500000e+00 5.64547549e-01 2.96797503e-03
1.32500000e+00 4.10920046e-01 2.48390966e-03
1.37500000e+00 3.02191831e-01 2.09100506e-03
1.42500000e+00 2.13812101e-01 1.72772167e-03
1.47500000e+00 1.52289700e-01 1.43319184e-03
1.52500000e+00 1.09477728e-01 1.19506916e-03
1.57500000e+00 7.60280637e-02 9.79967693e-04
1.62500000e+00 5.42351075e-02 8.14851825e-04
1.67500000e+00 3.89335749e-02 6.80017059e-04
1.72500000e+00 2.76906535e-02 5.65115378e-04
1.77500000e+00 1.89865122e-02 4.61305349e-04
1.82500000e+00 1.27432965e-02 3.72712992e-04
1.87500000e+00 9.15671439e-03 3.11698183e-04
1.92500000e+00 6.58322719e-03 2.60836958e-04
1.97500000e+00 4.49260156e-03 2.12730849e-04

Dynamic Deuterons (deuterons): pt, 1/2pi dn/dydpt|y=0, error
2.50000000e-02 6.40439491e+00 7.13894638e-02
7.50000000e-02 6.31951227e+00 4.09426757e-02
1.25000000e-01 6.19415123e+00 3.13979265e-02
1.75000000e-01 5.96126208e+00 2.60324568e-02
2.25000000e-01 5.70349422e+00 2.24566162e-02
2.75000000e-01 5.44830776e+00 1.98531554e-02
3.25000000e-01 5.09546793e+00 1.76610056e-02
3.75000000e-01 4.72509805e+00 1.58326952e-02
4.25000000e-01 4.35850493e+00 1.42836559e-02
4.75000000e-01 3.95680130e+00 1.28733148e-02
5.25000000e-01 3.58000097e+00 1.16473464e-02
5.75000000e-01 3.22517113e+00 1.05634926e-02
6.25000000e-01 2.83827376e+00 9.50500183e-03
6.75000000e-01 2.50288832e+00 8.58882832e-03
7.25000000e-01 2.16598901e+00 7.70946416e-03
7.75000000e-01 1.88069802e+00 6.94822311e-03
8.25000000e-01 1.62634649e+00 6.26245526e-03
8.75000000e-01 1.38080555e+00 5.60308625e-03
9.25000000e-01 1.16712191e+00 5.01016833e-03
9.75000000e-01 9.84965053e-01 4.48304580e-03
1.02500000e+00 8.29449572e-01 4.01234375e-03
1.07500000e+00 6.86698060e-01 3.56487044e-03
1.12500000e+00 5.78245276e-01 3.19775258e-03
1.17500000e+00 4.66916581e-01 2.81167933e-03
1.22500000e+00 3.85171203e-01 2.50105898e-03
1.27500000e+00 3.12442998e-01 2.20798124e-03
1.32500000e+00 2.48807223e-01 1.93280760e-03
1.37500000e+00 2.00593103e-01 1.70361604e-03
1.42500000e+00 1.61723760e-01 1.50260405e-03
1.47500000e+00 1.30237299e-01 1.32536883e-03
1.52500000e+00 1.00032795e-01 1.14235570e-03
1.57500000e+00 7.82259177e-02 9.94031453e-04
1.62500000e+00 6.29641440e-02 8.77980846e-04
1.67500000e+00 4.87441706e-02 7.60884977e-04
1.72500000e+00 3.77474006e-02 6.59802638e-04
1.77500000e+00 3.04748092e-02 5.84435235e-04
1.82500000e+00 2.25760197e-02 4.96086405e-04
1.87500000e+00 1.75707057e-02 4.31776537e-04
1.92500000e+00 1.37762038e-02 3.77324048e-04
1.97500000e+00 9.91192810e-03 3.15980727e-04


==> anc/fig_3.txt <==
Clustering hard EOS 1 pt=0.425
-7.00000000e-01 -3.46498110e-01  8.02739109e-04
 -6.00000000e-01 -3.00074500e-01  7.70132158e-04
 -5.00000000e-01 -2.45977586e-01  7.80613620e-04
 -4.00000000e-01 -1.88543488e-01  8.05947932e-04
 -3.00000000e-01 -1.35710011e-01  8.27520734e-04
 -2.00000000e-01 -8.89004772e-02  8.44420609e-04
 -1.00000000e-01 -4.36676478e-02  8.56480744e-04
 -1.11022302e-16 -2.30816001e-03  8.59621240e-04
  1.00000000e-01  4.00370013e-02  8.54766653e-04
  2.00000000e-01  8.52629958e-02  8.44613876e-04
  3.00000000e-01  1.31957181e-01  8.29675884e-04
  4.00000000e-01  1.85825797e-01  8.09980455e-04
  5.00000000e-01  2.43556638e-01  7.86821487e-04
  6.00000000e-01  3.02784849e-01  7.74479450e-04
  7.00000000e-01  3.46474623e-01  8.06007923e-04

Clustering hard EOS 1 pt=0.625
-7.00000000e-01 -3.62584208e-01  1.19901474e-03
-6.00000000e-01 -3.12374462e-01  1.08657273e-03
-5.00000000e-01 -2.57281603e-01  1.02873286e-03
-4.00000000e-01 -2.03560970e-01  1.00614585e-03
-3.00000000e-01 -1.53592295e-01  1.00090538e-03
-2.00000000e-01 -1.07471580e-01  1.00258105e-03
-1.00000000e-01 -5.19523297e-02  1.00259320e-03
-1.11022302e-16  7.20928964e-04  1.00377741e-03
 1.00000000e-01  5.19478825e-02  1.00143549e-03
 2.00000000e-01  1.03233360e-01  1.00126013e-03
 3.00000000e-01  1.54313987e-01  9.99559688e-04
 4.00000000e-01  2.06579687e-01  1.00540096e-03
 5.00000000e-01  2.59215804e-01  1.02953295e-03
 6.00000000e-01  3.14439450e-01  1.08728003e-03
 7.00000000e-01  3.59155201e-01  1.20638211e-03

Clustering hard EOS 1 pt=0.825
-7.00000000e-01 -4.27746328e-01  1.94373219e-03
-6.00000000e-01 -3.76187914e-01  1.66205623e-03
-5.00000000e-01 -3.15252330e-01  1.51362114e-03
-4.00000000e-01 -2.55470687e-01  1.42878599e-03
-3.00000000e-01 -1.94850074e-01  1.38090554e-03
-2.00000000e-01 -1.32192256e-01  1.35724740e-03
-1.00000000e-01 -6.52334566e-02  1.35166738e-03
-1.11022302e-16 -5.79537987e-04  1.34802236e-03
 1.00000000e-01  6.61990092e-02  1.34989247e-03
 2.00000000e-01  1.29796502e-01  1.35694293e-03
 3.00000000e-01  1.94454931e-01  1.38019582e-03
 4.00000000e-01  2.59415118e-01  1.42019684e-03
 5.00000000e-01  3.22579151e-01  1.50381298e-03
 6.00000000e-01  3.73476028e-01  1.66233054e-03
 7.00000000e-01  4.27380563e-01  1.92503382e-03

Clustering default EOS 1 pt=0.425
-7.00000000e-01 -3.10423877e-01  8.29453536e-04
-6.00000000e-01 -2.65845719e-01  7.88219167e-04
-5.00000000e-01 -2.14370431e-01  7.87526298e-04
-4.00000000e-01 -1.58065265e-01  8.02314924e-04
-3.00000000e-01 -1.11443936e-01  8.16955757e-04
-2.00000000e-01 -7.03957387e-02  8.29608936e-04
-1.00000000e-01 -3.42193589e-02  8.41182827e-04
-1.11022302e-16  5.81425734e-04  8.44472995e-04
 1.00000000e-01  3.10864975e-02  8.40154568e-04
 2.00000000e-01  6.74792539e-02  8.29523102e-04
 3.00000000e-01  1.08089448e-01  8.17177783e-04
 4.00000000e-01  1.55041191e-01  8.07351681e-04
 5.00000000e-01  2.11872724e-01  7.92081787e-04
 6.00000000e-01  2.66210459e-01  7.93999606e-04
 7.00000000e-01  3.11212314e-01  8.35109408e-04

Clustering default EOS 1 pt=0.625
-7.00000000e-01 -3.13686578e-01  1.26317716e-03
-6.00000000e-01 -2.64271357e-01  1.12603296e-03
-5.00000000e-01 -2.14591058e-01  1.05283441e-03
-4.00000000e-01 -1.65687377e-01  1.01817954e-03
-3.00000000e-01 -1.22873882e-01  1.00666898e-03
-2.00000000e-01 -8.40838570e-02  9.99945617e-04
-1.00000000e-01 -4.16860206e-02  1.00235345e-03
-1.11022302e-16  6.30684955e-04  1.00153187e-03
 1.00000000e-01  4.18182216e-02  9.98181856e-04
 2.00000000e-01  8.20518920e-02  1.00077560e-03
 3.00000000e-01  1.22156302e-01  1.00510248e-03
 4.00000000e-01  1.64868857e-01  1.01901742e-03
 5.00000000e-01  2.14776394e-01  1.05346429e-03
 6.00000000e-01  2.64956948e-01  1.12666430e-03
 7.00000000e-01  3.15664504e-01  1.26523539e-03

Clustering default EOS 1 pt=0.825
-7.00000000e-01 -3.66627547e-01  2.15330359e-03
-6.00000000e-01 -3.22266343e-01  1.81177510e-03
-5.00000000e-01 -2.66632858e-01  1.61185092e-03
-4.00000000e-01 -2.11091635e-01  1.50035112e-03
-3.00000000e-01 -1.55372827e-01  1.43092982e-03
-2.00000000e-01 -1.04550879e-01  1.39468967e-03
-1.00000000e-01 -5.34318233e-02  1.38152485e-03
-1.11022302e-16  2.62824801e-03  1.37372992e-03
 1.00000000e-01  5.29851775e-02  1.38245807e-03
 2.00000000e-01  1.04736106e-01  1.39375753e-03
 3.00000000e-01  1.56654855e-01  1.43368227e-03
 4.00000000e-01  2.12192122e-01  1.49810733e-03
 5.00000000e-01  2.67178513e-01  1.61345063e-03
 6.00000000e-01  3.25404472e-01  1.80641212e-03
 7.00000000e-01  3.75191680e-01  2.13026237e-03

Dynamic deuterons hard EOS 1 pt=0.425
-7.00000000e-01 -3.90773917e-01  5.47810457e-04
-6.00000000e-01 -3.67474340e-01  5.08434594e-04
-5.00000000e-01 -3.33143885e-01  5.08463137e-04
-4.00000000e-01 -2.84752052e-01  5.30173173e-04
-3.00000000e-01 -2.21852764e-01  5.59767734e-04
-2.00000000e-01 -1.51801923e-01  5.85134319e-04
-1.00000000e-01 -7.63295979e-02  6.03522399e-04
-1.11022302e-16 -1.37965540e-03  6.10500398e-04
 1.00000000e-01  7.66900126e-02  6.03465788e-04
 2.00000000e-01  1.52306380e-01  5.85854133e-04
 3.00000000e-01  2.23100816e-01  5.59267490e-04
 4.00000000e-01  2.84253215e-01  5.30073981e-04
 5.00000000e-01  3.32678093e-01  5.08555466e-04
 6.00000000e-01  3.68132562e-01  5.08217605e-04
 7.00000000e-01  3.91158475e-01  5.47809966e-04

Dynamic deuterons hard EOS 1 pt=0.625
-7.00000000e-01 -4.07431540e-01  9.47814809e-04
-6.00000000e-01 -3.70133412e-01  8.40482573e-04
-5.00000000e-01 -3.24361193e-01  7.94250782e-04
-4.00000000e-01 -2.70893748e-01  7.79250633e-04
-3.00000000e-01 -2.12083828e-01  7.80804502e-04
-2.00000000e-01 -1.45180579e-01  7.89693979e-04
-1.00000000e-01 -7.56783403e-02  7.96540712e-04
-1.11022302e-16  2.25236602e-04  7.99224956e-04
 1.00000000e-01  7.57990475e-02  7.96840133e-04
 2.00000000e-01  1.46532092e-01  7.89387487e-04
 3.00000000e-01  2.11814055e-01  7.80413115e-04
 4.00000000e-01  2.70667067e-01  7.79283485e-04
 5.00000000e-01  3.23553993e-01  7.93535527e-04
 6.00000000e-01  3.69034613e-01  8.42697332e-04
 7.00000000e-01  4.08105879e-01  9.45578150e-04

Dynamic deuterons hard EOS 1 pt=0.825
-7.00000000e-01 -4.32319502e-01  1.68220710e-03
-6.00000000e-01 -3.87081301e-01  1.43820116e-03
-5.00000000e-01 -3.33970387e-01  1.30193164e-03
-4.00000000e-01 -2.75744133e-01  1.22893801e-03
-3.00000000e-01 -2.09598639e-01  1.19098846e-03
-2.00000000e-01 -1.45039590e-01  1.17298502e-03
-1.00000000e-01 -7.30477517e-02  1.16894075e-03
-1.11022302e-16 -1.07688177e-03  1.16932655e-03
 1.00000000e-01  7.04706801e-02  1.17061109e-03
 2.00000000e-01  1.43123660e-01  1.17547002e-03
 3.00000000e-01  2.07869220e-01  1.19388513e-03
 4.00000000e-01  2.74141323e-01  1.22902681e-03
 5.00000000e-01  3.32263385e-01  1.30606583e-03
 6.00000000e-01  3.84959233e-01  1.44285061e-03
 7.00000000e-01  4.30791365e-01  1.68603234e-03


==> anc/fig_4.txt <==
Clustering hard EOS n= 1 y= 0.0
 2.50000000e-02  2.26660320e-03  2.45357595e-03
 7.50000000e-02 -2.65094509e-03  1.42981422e-03
 1.25000000e-01 -1.22654700e-03  1.13234911e-03
 1.75000000e-01 -2.32428240e-03  9.91289062e-04
 2.25000000e-01 -2.42581275e-03  9.13378892e-04
 2.75000000e-01 -3.14632879e-03  8.70656455e-04
 3.25000000e-01 -6.16335362e-04  8.51592611e-04
 3.75000000e-01 -2.18976060e-03  8.49975061e-04
 4.25000000e-01 -2.30816001e-03  8.59621240e-04
 4.75000000e-01 -1.64373571e-03  8.80804186e-04
 5.25000000e-01 -8.76326793e-04  9.13069977e-04
 5.75000000e-01 -1.28568267e-03  9.52121087e-04
 6.25000000e-01  7.20928964e-04  1.00377741e-03
 6.75000000e-01 -5.23505857e-04  1.06817765e-03
 7.25000000e-01  1.15320298e-03  1.14526785e-03
 7.75000000e-01 -1.51786167e-04  1.24092246e-03
 8.25000000e-01 -5.79537987e-04  1.34802236e-03
 8.75000000e-01  8.19443903e-04  1.48171774e-03
 9.25000000e-01 -1.13188484e-03  1.64093379e-03
 9.75000000e-01  7.92696715e-06  1.82721402e-03
 1.02500000e+00  4.63694289e-04  2.04441692e-03
 1.07500000e+00 -5.42631225e-04  2.30761803e-03
 1.12500000e+00  1.71304483e-03  2.62790088e-03
 1.17500000e+00 -1.79163742e-03  3.00751211e-03
 1.22500000e+00  4.24615624e-03  3.46269402e-03
 1.27500000e+00 -1.61118325e-04  4.01207513e-03
 1.32500000e+00 -4.05177118e-03  4.66833467e-03
 1.37500000e+00 -2.01691573e-03  5.45762832e-03
 1.42500000e+00 -2.56043330e-03  6.36394952e-03
 1.47500000e+00  1.04631050e-02  7.54055559e-03
 1.52500000e+00  4.73883724e-03  8.84190361e-03
 1.57500000e+00 -1.85336828e-02  1.06598541e-02
 1.62500000e+00  7.71447591e-03  1.26253413e-02
 1.67500000e+00  1.71525784e-03  1.49702372e-02
 1.72500000e+00 -1.52668888e-02  1.76855157e-02
 1.77500000e+00 -3.70663746e-03  2.16808608e-02
 1.82500000e+00 -3.41340645e-02  2.66198516e-02
 1.87500000e+00 -1.23758485e-02  3.17523769e-02
 1.92500000e+00  2.54280793e-02  3.81347040e-02
 1.97500000e+00  1.34502515e-02  4.71088113e-02

Clustering hard EOS n= 1 y= -0.2
 2.50000000e-02 -2.06991455e-02  2.37567896e-03
 7.50000000e-02 -4.00035308e-02  1.38625257e-03
 1.25000000e-01 -6.29572666e-02  1.09908577e-03
 1.75000000e-01 -7.72603364e-02  9.60928606e-04
 2.25000000e-01 -8.48638237e-02  8.86030345e-04
 2.75000000e-01 -8.76012223e-02  8.45707430e-04
 3.25000000e-01 -8.67625371e-02  8.30566400e-04
 3.75000000e-01 -8.84986222e-02  8.30197874e-04
 4.25000000e-01 -8.89004772e-02  8.44420609e-04
 4.75000000e-01 -9.02366066e-02  8.68377004e-04
 5.25000000e-01 -9.39149999e-02  9.02395547e-04
 5.75000000e-01 -9.92117131e-02  9.46386250e-04
 6.25000000e-01 -1.07471580e-01  1.00258105e-03
 6.75000000e-01 -1.11598463e-01  1.06634680e-03
 7.25000000e-01 -1.18027501e-01  1.14615583e-03
 7.75000000e-01 -1.24139792e-01  1.24593314e-03
 8.25000000e-01 -1.32192256e-01  1.35724740e-03
 8.75000000e-01 -1.33206898e-01  1.50232936e-03
 9.25000000e-01 -1.38000255e-01  1.66633937e-03
 9.75000000e-01 -1.41436831e-01  1.86679298e-03
 1.02500000e+00 -1.42376395e-01  2.10037403e-03
 1.07500000e+00 -1.45878494e-01  2.38972638e-03
 1.12500000e+00 -1.47924771e-01  2.71509443e-03
 1.17500000e+00 -1.50623269e-01  3.14223994e-03
 1.22500000e+00 -1.53033393e-01  3.62412437e-03
 1.27500000e+00 -1.51679313e-01  4.21377340e-03
 1.32500000e+00 -1.60307783e-01  4.91075553e-03
 1.37500000e+00 -1.60457483e-01  5.71732096e-03
 1.42500000e+00 -1.48085019e-01  6.88560843e-03
 1.47500000e+00 -1.76603285e-01  7.92008588e-03
 1.52500000e+00 -1.74603036e-01  9.67774336e-03
 1.57500000e+00 -1.70446465e-01  1.15360732e-02
 1.62500000e+00 -1.86688892e-01  1.31585020e-02
 1.67500000e+00 -1.82084272e-01  1.67494124e-02
 1.72500000e+00 -1.70263397e-01  1.98723710e-02
 1.77500000e+00 -2.37108096e-01  2.35046491e-02
 1.82500000e+00 -2.14739253e-01  2.79590057e-02
 1.87500000e+00 -1.99619379e-01  3.49490135e-02
 1.92500000e+00 -1.41312855e-01  4.65144313e-02
 1.97500000e+00 -2.66517726e-01  4.81690787e-02

Clustering hard EOS n= 1 y= -0.6
 2.50000000e-02 -3.32999178e-02  4.38022199e-04
 7.50000000e-02 -8.64046431e-02  2.75351409e-04
 1.25000000e-01 -1.54776172e-01  2.51970995e-04
 1.75000000e-01 -2.12628843e-01  2.74804767e-04
 2.25000000e-01 -2.68473296e-01  3.45607969e-04
 2.75000000e-01 -3.58884915e-01  4.75745822e-04
 3.25000000e-01 -3.59480158e-01  6.23330972e-04
 3.75000000e-01 -3.24112954e-01  7.02517058e-04
 4.25000000e-01 -3.00074500e-01  7.70132158e-04
 4.75000000e-01 -2.86982478e-01  8.42389935e-04
 5.25000000e-01 -2.86208755e-01  9.19625410e-04
 5.75000000e-01 -2.96819372e-01  9.96766021e-04
 6.25000000e-01 -3.12374462e-01  1.08657273e-03
 6.75000000e-01 -3.27364519e-01  1.19095101e-03
 7.25000000e-01 -3.43282068e-01  1.32230842e-03
 7.75000000e-01 -3.61663347e-01  1.47500641e-03
 8.25000000e-01 -3.76187914e-01  1.66205623e-03
 8.75000000e-01 -3.87612394e-01  1.89492495e-03
 9.25000000e-01 -3.99820815e-01  2.17527643e-03
 9.75000000e-01 -4.11524291e-01  2.50594293e-03
 1.02500000e+00 -4.16407857e-01  2.95023440e-03
 1.07500000e+00 -4.19661648e-01  3.47139820e-03
 1.12500000e+00 -4.29478147e-01  4.10130421e-03
 1.17500000e+00 -4.31410679e-01  4.86268601e-03
 1.22500000e+00 -4.36204857e-01  5.78162232e-03
 1.27500000e+00 -4.32105201e-01  7.07729304e-03
 1.32500000e+00 -4.50516090e-01  8.55654504e-03
 1.37500000e+00 -4.58401772e-01  1.05198327e-02
 1.42500000e+00 -4.67873987e-01  1.26194945e-02
 1.47500000e+00 -4.71629504e-01  1.51471654e-02
 1.52500000e+00 -4.34715269e-01  2.00486022e-02
 1.57500000e+00 -5.00475552e-01  2.33093458e-02
 1.62500000e+00 -5.09701424e-01  2.92086241e-02
 1.67500000e+00 -5.17640688e-01  3.06890352e-02
 1.72500000e+00 -4.97848590e-01  4.55081661e-02
 1.77500000e+00 -5.87332768e-01  4.79722189e-02
 1.82500000e+00 -5.31067959e-01  5.88997184e-02
 1.87500000e+00 -5.14142807e-01  1.02935745e-01
 1.92500000e+00 -4.85460897e-01  1.05106284e-01
 1.97500000e+00 -6.49804942e-01  9.17452270e-02

Clustering default EOS n= 1 y= 0.0
 2.50000000e-02  9.78152420e-04  2.40201318e-03
 7.50000000e-02 -2.37917870e-03  1.40332976e-03
 1.25000000e-01  8.98087332e-05  1.10952725e-03
 1.75000000e-01 -3.63442142e-04  9.69091362e-04
 2.25000000e-01  2.12632440e-04  8.92734419e-04
 2.75000000e-01  5.30917321e-04  8.51687208e-04
 3.25000000e-01 -4.49716500e-04  8.35788201e-04
 3.75000000e-01 -7.15745661e-04  8.32995646e-04
 4.25000000e-01  5.81425734e-04  8.44472995e-04
 4.75000000e-01 -8.45605551e-05  8.67532928e-04
 5.25000000e-01 -5.25862315e-04  9.02321910e-04
 5.75000000e-01  3.27146224e-05  9.46136841e-04
 6.25000000e-01  6.30684955e-04  1.00153187e-03
 6.75000000e-01 -4.08008546e-04  1.07196589e-03
 7.25000000e-01  1.58542856e-03  1.15314651e-03
 7.75000000e-01  6.46881504e-04  1.25669505e-03
 8.25000000e-01  2.62824801e-03  1.37372992e-03
 8.75000000e-01 -5.80891528e-04  1.52173430e-03
 9.25000000e-01 -6.93881467e-04  1.69243147e-03
 9.75000000e-01 -1.46761533e-03  1.90276548e-03
 1.02500000e+00  3.01825048e-03  2.14905442e-03
 1.07500000e+00 -1.52632284e-03  2.45497219e-03
 1.12500000e+00 -6.66560404e-04  2.80011206e-03
 1.17500000e+00  2.40767104e-03  3.24791230e-03
 1.22500000e+00 -2.20303242e-03  3.77788332e-03
 1.27500000e+00 -3.22220423e-03  4.42697964e-03
 1.32500000e+00 -4.45082312e-04  5.17255893e-03
 1.37500000e+00 -1.81177502e-03  6.11227284e-03
 1.42500000e+00  9.14154596e-03  7.24220808e-03
 1.47500000e+00 -1.05818251e-02  8.59316623e-03
 1.52500000e+00  2.26635254e-02  1.04103186e-02
 1.57500000e+00 -2.69076742e-03  1.24186311e-02
 1.62500000e+00  9.77400918e-03  1.44840739e-02
 1.67500000e+00  9.64327680e-03  1.74898537e-02
 1.72500000e+00  9.14524614e-03  2.10820332e-02
 1.77500000e+00  1.23657712e-02  2.65219801e-02
 1.82500000e+00  3.60056459e-02  3.26200772e-02
 1.87500000e+00 -1.31020711e-02  3.87386061e-02
 1.92500000e+00  6.67791203e-02  4.82625866e-02
 1.97500000e+00 -8.99830118e-02  5.56511613e-02

Clustering default EOS n= 1 y= -0.2
 2.50000000e-02 -1.27566011e-02  2.33045167e-03
 7.50000000e-02 -2.87321638e-02  1.36045026e-03
 1.25000000e-01 -4.49173373e-02  1.07439669e-03
 1.75000000e-01 -5.33480124e-02  9.40112033e-04
 2.25000000e-01 -6.26612121e-02  8.65836619e-04
 2.75000000e-01 -6.55332341e-02  8.28142697e-04
 3.25000000e-01 -6.68146888e-02  8.12632346e-04
 3.75000000e-01 -6.81304563e-02  8.14886370e-04
 4.25000000e-01 -7.03957387e-02  8.29608936e-04
 4.75000000e-01 -7.12858009e-02  8.56917724e-04
 5.25000000e-01 -7.37199441e-02  8.93845012e-04
 5.75000000e-01 -7.69825773e-02  9.42154081e-04
 6.25000000e-01 -8.40838570e-02  9.99945617e-04
 6.75000000e-01 -8.87712672e-02  1.07426566e-03
 7.25000000e-01 -9.45868396e-02  1.16061854e-03
 7.75000000e-01 -9.81998946e-02  1.26712538e-03
 8.25000000e-01 -1.04550879e-01  1.39468967e-03
 8.75000000e-01 -1.08928771e-01  1.54984114e-03
 9.25000000e-01 -1.11756029e-01  1.73618900e-03
 9.75000000e-01 -1.18178110e-01  1.96259243e-03
 1.02500000e+00 -1.15109908e-01  2.23217075e-03
 1.07500000e+00 -1.23781904e-01  2.54587915e-03
 1.12500000e+00 -1.24160305e-01  2.94461767e-03
 1.17500000e+00 -1.28750931e-01  3.42192437e-03
 1.22500000e+00 -1.36137450e-01  3.97785748e-03
 1.27500000e+00 -1.37817656e-01  4.66316316e-03
 1.32500000e+00 -1.51301443e-01  5.47584521e-03
 1.37500000e+00 -1.40229380e-01  6.49803484e-03
 1.42500000e+00 -1.49242885e-01  7.67476467e-03
 1.47500000e+00 -1.59286385e-01  9.32806449e-03
 1.52500000e+00 -1.61341788e-01  1.10180094e-02
 1.57500000e+00 -1.63714684e-01  1.32425217e-02
 1.62500000e+00 -1.56102744e-01  1.59815150e-02
 1.67500000e+00 -1.83755043e-01  1.83511477e-02
 1.72500000e+00 -2.03230426e-01  2.34679480e-02
 1.77500000e+00 -1.89309674e-01  2.94942237e-02
 1.82500000e+00 -2.06980237e-01  3.33807976e-02
 1.87500000e+00 -2.75509602e-01  4.27455899e-02
 1.92500000e+00 -2.13707791e-01  5.15725470e-02
 1.97500000e+00 -2.13327528e-01  6.24307116e-02

Clustering default EOS n= 1 y= -0.6
 2.50000000e-02 -1.28351881e-02  3.96418828e-04
 7.50000000e-02 -4.30648462e-02  2.54155866e-04
 1.25000000e-01 -9.79630545e-02  2.44634146e-04
 1.75000000e-01 -1.67131721e-01  2.94017219e-04
 2.25000000e-01 -2.58726324e-01  4.23639809e-04
 2.75000000e-01 -3.23156934e-01  5.93931097e-04
 3.25000000e-01 -3.04405437e-01  6.72961183e-04
 3.75000000e-01 -2.84424586e-01  7.24638018e-04
 4.25000000e-01 -2.65845719e-01  7.88219167e-04
 4.75000000e-01 -2.49320759e-01  8.62144652e-04
 5.25000000e-01 -2.44179769e-01  9.38886804e-04
 5.75000000e-01 -2.48871143e-01  1.02691368e-03
 6.25000000e-01 -2.64271357e-01  1.12603296e-03
 6.75000000e-01 -2.79181997e-01  1.25048349e-03
 7.25000000e-01 -2.95113257e-01  1.40010722e-03
 7.75000000e-01 -3.07484839e-01  1.59071428e-03
 8.25000000e-01 -3.22266343e-01  1.81177510e-03
 8.75000000e-01 -3.38872432e-01  2.07047201e-03
 9.25000000e-01 -3.46018244e-01  2.41685274e-03
 9.75000000e-01 -3.56217812e-01  2.82783279e-03
 1.02500000e+00 -3.73112290e-01  3.30163138e-03
 1.07500000e+00 -3.75754705e-01  3.92049799e-03
 1.12500000e+00 -3.77683043e-01  4.69319713e-03
 1.17500000e+00 -3.90570423e-01  5.62481411e-03
 1.22500000e+00 -3.88401049e-01  6.87751710e-03
 1.27500000e+00 -3.98218926e-01  8.31148950e-03
 1.32500000e+00 -4.08436538e-01  1.02590039e-02
 1.37500000e+00 -4.10862774e-01  1.26228676e-02
 1.42500000e+00 -4.10577637e-01  1.55906345e-02
 1.47500000e+00 -4.23181640e-01  1.95962966e-02
 1.52500000e+00 -4.41918453e-01  2.39571580e-02
 1.57500000e+00 -3.88296915e-01  2.92064067e-02
 1.62500000e+00 -4.83745990e-01  3.53948645e-02
 1.67500000e+00 -5.11976813e-01  4.13486582e-02
 1.72500000e+00 -5.19680634e-01  4.90602423e-02
 1.77500000e+00 -3.73742410e-01  8.29091410e-02
 1.82500000e+00 -4.72003967e-01  7.44263725e-02
 1.87500000e+00 -5.18095037e-01  7.82730287e-02
 1.92500000e+00 -3.53508312e-01  2.43601632e-01
 1.97500000e+00 -7.60618288e-01  1.28831086e-01

Dynamic deuterons hard EOS n= 1 y= 0.0
 2.50000000e-02  1.61945952e-03  1.50512257e-03
 7.50000000e-02  1.81801697e-04  8.84029815e-04
 1.25000000e-01 -7.56525948e-04  7.07679989e-04
 1.75000000e-01 -4.08605249e-04  6.26133379e-04
 2.25000000e-01  1.51501774e-04  5.87429583e-04
 2.75000000e-01  8.84332932e-04  5.71938475e-04
 3.25000000e-01  3.73064479e-05  5.72484607e-04
 3.75000000e-01  5.54077461e-04  5.86185541e-04
 4.25000000e-01 -1.37965540e-03  6.10500398e-04
 4.75000000e-01 -7.27065409e-04  6.43958738e-04
 5.25000000e-01  3.39102492e-05  6.85381303e-04
 5.75000000e-01 -1.30318468e-03  7.38882665e-04
 6.25000000e-01  2.25236602e-04  7.99224956e-04
 6.75000000e-01 -1.53241906e-03  8.72368951e-04
 7.25000000e-01 -9.22510896e-05  9.56599177e-04
 7.75000000e-01 -4.56899435e-04  1.05300677e-03
 8.25000000e-01 -1.07688177e-03  1.16932655e-03
 8.75000000e-01  3.42051822e-04  1.29620262e-03
 9.25000000e-01  4.25843098e-03  1.44603599e-03
 9.75000000e-01 -2.11678754e-04  1.62538438e-03
 1.02500000e+00 -2.51360929e-04  1.82154359e-03
 1.07500000e+00 -4.05527628e-04  2.05675266e-03
 1.12500000e+00 -5.20036658e-04  2.33202497e-03
 1.17500000e+00  5.16061608e-04  2.65616684e-03
 1.22500000e+00 -1.47990731e-03  3.01531504e-03
 1.27500000e+00  3.16365007e-03  3.45126311e-03
 1.32500000e+00  6.64559703e-03  3.95353451e-03
 1.37500000e+00 -4.77911813e-03  4.53108754e-03
 1.42500000e+00  1.31830050e-02  5.25672485e-03
 1.47500000e+00 -2.66671087e-03  6.11768619e-03
 1.52500000e+00  1.10149599e-04  7.09134648e-03
 1.57500000e+00  1.62747214e-02  8.28248983e-03
 1.62500000e+00 -2.27858420e-03  9.70718275e-03
 1.67500000e+00  1.43905212e-02  1.12537149e-02
 1.72500000e+00 -1.17238257e-02  1.30927725e-02
 1.77500000e+00 -1.59868186e-02  1.57309899e-02
 1.82500000e+00  2.40369971e-02  1.86158635e-02
 1.87500000e+00  3.13229397e-02  2.11945268e-02
 1.92500000e+00 -1.56102655e-02  2.52010140e-02
 1.97500000e+00  1.33675140e-02  3.00106101e-02

Dynamic deuterons hard EOS n= 1 y= -0.2
 2.50000000e-02 -2.54178301e-02  1.42253314e-03
 7.50000000e-02 -5.86085613e-02  8.32437994e-04
 1.25000000e-01 -9.25518791e-02  6.63016502e-04
 1.75000000e-01 -1.18354170e-01  5.86754794e-04
 2.25000000e-01 -1.33530717e-01  5.50553656e-04
 2.75000000e-01 -1.46028862e-01  5.37680527e-04
 3.25000000e-01 -1.50675985e-01  5.42386910e-04
 3.75000000e-01 -1.51205415e-01  5.58180503e-04
 4.25000000e-01 -1.51801923e-01  5.85134319e-04
 4.75000000e-01 -1.50251286e-01  6.23050698e-04
 5.25000000e-01 -1.49172520e-01  6.68101889e-04
 5.75000000e-01 -1.46592460e-01  7.24553148e-04
 6.25000000e-01 -1.45180579e-01  7.89693979e-04
 6.75000000e-01 -1.44274576e-01  8.64485126e-04
 7.25000000e-01 -1.44058033e-01  9.54807272e-04
 7.75000000e-01 -1.43145868e-01  1.05714785e-03
 8.25000000e-01 -1.45039590e-01  1.17298502e-03
 8.75000000e-01 -1.42851070e-01  1.31219760e-03
 9.25000000e-01 -1.39604375e-01  1.47033490e-03
 9.75000000e-01 -1.37850043e-01  1.66321471e-03
 1.02500000e+00 -1.38789394e-01  1.88163855e-03
 1.07500000e+00 -1.40697986e-01  2.12164831e-03
 1.12500000e+00 -1.37791984e-01  2.41839756e-03
 1.17500000e+00 -1.40646463e-01  2.76160152e-03
 1.22500000e+00 -1.38294421e-01  3.16049801e-03
 1.27500000e+00 -1.41392592e-01  3.63077452e-03
 1.32500000e+00 -1.53122920e-01  4.15119423e-03
 1.37500000e+00 -1.48689909e-01  4.84240496e-03
 1.42500000e+00 -1.55458328e-01  5.50213134e-03
 1.47500000e+00 -1.60083156e-01  6.45860672e-03
 1.52500000e+00 -1.69495274e-01  7.51933831e-03
 1.57500000e+00 -1.71587552e-01  8.93902927e-03
 1.62500000e+00 -1.79336752e-01  1.03394777e-02
 1.67500000e+00 -1.79705397e-01  1.22478260e-02
 1.72500000e+00 -1.83821357e-01  1.39793731e-02
 1.77500000e+00 -1.97880607e-01  1.62764061e-02
 1.82500000e+00 -2.16913878e-01  1.90945113e-02
 1.87500000e+00 -1.91468911e-01  2.27288850e-02
 1.92500000e+00 -2.28205061e-01  2.76042059e-02
 1.97500000e+00 -1.60676383e-01  3.21894679e-02
 
Dynamic deuterons hard EOS n= 1 y= -0.6
 2.50000000e-02 -7.01723508e-02  5.33245103e-04
 7.50000000e-02 -1.60766077e-01  3.25523732e-04
 1.25000000e-01 -2.56107199e-01  2.80088390e-04
 1.75000000e-01 -3.33603705e-01  2.75635993e-04
 2.25000000e-01 -3.75922334e-01  2.96448903e-04
 2.75000000e-01 -3.86083269e-01  3.36557458e-04
 3.25000000e-01 -3.82137719e-01  3.87520832e-04
 3.75000000e-01 -3.74247132e-01  4.45153535e-04
 4.25000000e-01 -3.67474340e-01  5.08434594e-04
 4.75000000e-01 -3.64950754e-01  5.77978782e-04
 5.25000000e-01 -3.64472034e-01  6.54974690e-04
 5.75000000e-01 -3.65506499e-01  7.42070439e-04
 6.25000000e-01 -3.70133412e-01  8.40482573e-04
 6.75000000e-01 -3.74318483e-01  9.56902454e-04
 7.25000000e-01 -3.79089746e-01  1.09479397e-03
 7.75000000e-01 -3.80878313e-01  1.25602523e-03
 8.25000000e-01 -3.87081301e-01  1.43820116e-03
 8.75000000e-01 -3.90354614e-01  1.65963995e-03
 9.25000000e-01 -3.88157931e-01  1.92472128e-03
 9.75000000e-01 -3.95634716e-01  2.23696989e-03
 1.02500000e+00 -3.94807250e-01  2.62141477e-03
 1.07500000e+00 -4.05326862e-01  3.04773381e-03
 1.12500000e+00 -4.02899214e-01  3.59176563e-03
 1.17500000e+00 -4.07557483e-01  4.24968764e-03
 1.22500000e+00 -4.10772956e-01  5.03846608e-03
 1.27500000e+00 -4.14106056e-01  6.05553752e-03
 1.32500000e+00 -4.08043202e-01  7.18818394e-03
 1.37500000e+00 -4.29527770e-01  8.46584132e-03
 1.42500000e+00 -4.23892173e-01  1.02057287e-02
 1.47500000e+00 -4.40063138e-01  1.17779326e-02
 1.52500000e+00 -4.44325075e-01  1.43545564e-02
 1.57500000e+00 -4.57750865e-01  1.65407625e-02
 1.62500000e+00 -4.53289378e-01  2.07546151e-02
 1.67500000e+00 -4.67479982e-01  2.71716196e-02
 1.72500000e+00 -4.46574374e-01  3.29605660e-02
 1.77500000e+00 -4.99201021e-01  3.54812653e-02
 1.82500000e+00 -4.83015275e-01  4.05004107e-02
 1.87500000e+00 -5.04447074e-01  4.67295804e-02
 1.92500000e+00 -4.34400425e-01  6.82471315e-02
 1.97500000e+00 -5.15385182e-01  7.73274503e-02


==> anc/fig_5.txt <==
Dynamic deuterons hard EOS n= 1 y= 0.0
 2.50000000e-02  1.32945169e-02  7.91058261e-03
 7.50000000e-02  5.60036276e-03  4.57271798e-03
 1.25000000e-01  5.17185423e-03  3.58579498e-03
 1.75000000e-01  2.64551235e-03  3.08259884e-03
 2.25000000e-01 -3.92886913e-03  2.77249284e-03
 2.75000000e-01  1.59326525e-03  2.55780368e-03
 3.25000000e-01  1.45940606e-03  2.43221895e-03
 3.75000000e-01  2.02814932e-03  2.33901066e-03
 4.25000000e-01  4.08614792e-04  2.28067880e-03
 4.75000000e-01  2.25049305e-03  2.25363572e-03
 5.25000000e-01 -1.98445817e-03  2.24425139e-03
 5.75000000e-01  1.84349745e-05  2.24786312e-03
 6.25000000e-01 -4.85031305e-04  2.29273616e-03
 6.75000000e-01  9.99204832e-04  2.33287589e-03
 7.25000000e-01 -8.39083428e-04  2.40542896e-03
 7.75000000e-01 -1.72817833e-03  2.49156308e-03
 8.25000000e-01 -8.49207424e-03  2.57697105e-03
 8.75000000e-01 -7.22660320e-04  2.69785813e-03
 9.25000000e-01 -8.58325962e-04  2.83439772e-03
 9.75000000e-01 -6.08563276e-04  2.98626047e-03
 1.02500000e+00  4.36830194e-03  3.17223707e-03
 1.07500000e+00  3.46806312e-03  3.36796697e-03
 1.12500000e+00 -1.44625692e-03  3.56540063e-03
 1.17500000e+00  4.98799168e-03  3.86516671e-03
 1.22500000e+00 -6.06050365e-03  4.11980743e-03
 1.27500000e+00  6.81110911e-04  4.47801649e-03
 1.32500000e+00 -5.82413024e-03  4.87411647e-03
 1.37500000e+00 -3.53249789e-03  5.28813809e-03
 1.42500000e+00 -2.03398052e-03  5.76590049e-03
 1.47500000e+00 -1.14335018e-02  6.22568569e-03
 1.52500000e+00 -2.84409754e-03  6.95813875e-03
 1.57500000e+00 -1.10714892e-03  7.63118840e-03
 1.62500000e+00 -3.95221108e-03  8.37585295e-03
 1.67500000e+00 -6.60566158e-03  9.31773160e-03
 1.72500000e+00  4.38102973e-03  1.02233169e-02
 1.77500000e+00 -2.01786791e-04  1.10641017e-02
 1.82500000e+00 -8.10433518e-03  1.25809930e-02
 1.87500000e+00 -3.18835533e-02  1.42200691e-02
 1.92500000e+00  6.57932737e-03  1.57934474e-02
 1.97500000e+00  3.33946530e-02  1.80433572e-02

Dynamic deuterons hard EOS n= 1 y= -0.2
 0.025      -0.0125086   0.00740165
 0.075      -0.04762177  0.00427415
 0.125      -0.06361742  0.00335869
 0.175      -0.09804074  0.00286898
 0.225      -0.120495    0.00257034
 0.275      -0.14033801  0.00237535
 0.325      -0.16103054  0.00222011
 0.375      -0.18303208  0.00214188
 0.425      -0.19715809  0.00207388
 0.475      -0.20804429  0.00204554
 0.525      -0.22220871  0.00204588
 0.575      -0.23348683  0.00204893
 0.625      -0.23867823  0.00207391
 0.675      -0.24158762  0.00211492
 0.725      -0.24844737  0.00217971
 0.775      -0.25112647  0.00226732
 0.825      -0.2587461   0.00235627
 0.875      -0.25473919  0.00246489
 0.925      -0.25877708  0.00260025
 0.975      -0.26052349  0.00276401
 1.025      -0.26251784  0.00291785
 1.075      -0.26305718  0.00311089
 1.125      -0.26482149  0.00335183
 1.175      -0.26168516  0.00360679
 1.225      -0.2623036   0.00387385
 1.275      -0.25955478  0.00423523
 1.325      -0.26175091  0.00463611
 1.375      -0.24906995  0.00506299
 1.425      -0.25236983  0.00549669
 1.475      -0.25298374  0.00603732
 1.525      -0.24489294  0.00657056
 1.575      -0.25275697  0.0072374
 1.625      -0.24610771  0.00832186
 1.675      -0.23889311  0.00901332
 1.725      -0.24397824  0.00983714
 1.775      -0.23839089  0.01103928
 1.825      -0.25229815  0.01233233
 1.875      -0.24764694  0.01403833
 1.925      -0.21358633  0.01612049
 1.975      -0.23279668  0.01692145
 
Dynamic deuterons hard EOS n= 1 y= -0.6
 2.50000000e-02 -3.75561256e-02  2.02433830e-03
 7.50000000e-02 -8.60934431e-02  1.20273620e-03
 1.25000000e-01 -1.43183422e-01  9.68642520e-04
 1.75000000e-01 -1.98740927e-01  8.71073124e-04
 2.25000000e-01 -2.55100447e-01  8.24779521e-04
 2.75000000e-01 -3.10113974e-01  8.11777812e-04
 3.25000000e-01 -3.64117412e-01  8.16296198e-04
 3.75000000e-01 -4.10182613e-01  8.34631574e-04
 4.25000000e-01 -4.52106745e-01  8.58703259e-04
 4.75000000e-01 -4.84877153e-01  8.94674609e-04
 5.25000000e-01 -5.08576950e-01  9.42093790e-04
 5.75000000e-01 -5.28786888e-01  1.00591252e-03
 6.25000000e-01 -5.43071812e-01  1.07815465e-03
 6.75000000e-01 -5.49985194e-01  1.17424763e-03
 7.25000000e-01 -5.56038994e-01  1.27648508e-03
 7.75000000e-01 -5.58501567e-01  1.41175060e-03
 8.25000000e-01 -5.60018485e-01  1.56071343e-03
 8.75000000e-01 -5.57396644e-01  1.73489532e-03
 9.25000000e-01 -5.58577221e-01  1.93073242e-03
 9.75000000e-01 -5.59798157e-01  2.13569229e-03
 1.02500000e+00 -5.58733679e-01  2.39650097e-03
 1.07500000e+00 -5.50807932e-01  2.67635333e-03
 1.12500000e+00 -5.52705561e-01  3.02581104e-03
 1.17500000e+00 -5.57900282e-01  3.36975642e-03
 1.22500000e+00 -5.49996511e-01  3.80452127e-03
 1.27500000e+00 -5.55842530e-01  4.22544109e-03
 1.32500000e+00 -5.53463485e-01  4.81453035e-03
 1.37500000e+00 -5.49175171e-01  5.45699795e-03
 1.42500000e+00 -5.49543690e-01  6.19307341e-03
 1.47500000e+00 -5.57711341e-01  6.88107150e-03
 1.52500000e+00 -5.48205013e-01  8.11609012e-03
 1.57500000e+00 -5.35359100e-01  9.10119865e-03
 1.62500000e+00 -5.47563959e-01  1.06736463e-02
 1.67500000e+00 -5.58881671e-01  1.19451314e-02
 1.72500000e+00 -5.48151726e-01  1.41005754e-02
 1.77500000e+00 -5.43220043e-01  1.53695675e-02
 1.82500000e+00 -5.40506133e-01  1.89769515e-02
 1.87500000e+00 -5.55555012e-01  2.06190234e-02
 1.92500000e+00 -5.22042384e-01  2.60333405e-02
 1.97500000e+00 -5.63844553e-01  2.76982744e-02


==> anc/fig_6.txt <==
Clustering hard EOS n= 2 pt= 0.425
-7.00000000e-01  1.48308294e-02  9.10011097e-04
-6.00000000e-01  3.51522294e-03  8.47608723e-04
-5.00000000e-01 -7.90967479e-03  8.35389904e-04
-4.00000000e-01 -1.95700824e-02  8.44340381e-04
-3.00000000e-01 -2.80388730e-02  8.55857572e-04
-2.00000000e-01 -3.28885738e-02  8.65988379e-04
-1.00000000e-01 -3.53307356e-02  8.73885031e-04
-1.11022302e-16 -3.54751074e-02  8.75327194e-04
 1.00000000e-01 -3.66857156e-02  8.72638177e-04
 2.00000000e-01 -3.48429456e-02  8.66042164e-04
 3.00000000e-01 -2.92045657e-02  8.57304142e-04
 4.00000000e-01 -2.14943042e-02  8.48459214e-04
 5.00000000e-01 -9.26337110e-03  8.41440955e-04
 6.00000000e-01  2.45736420e-03  8.53804541e-04
 7.00000000e-01  1.17941127e-02  9.15561013e-04
 
Clustering hard EOS n= 2 pt= 0.625
-7.00000000e-01 -1.67414251e-03  1.39915562e-03
-6.00000000e-01 -1.36099586e-02  1.22166167e-03
-5.00000000e-01 -2.98795530e-02  1.12399840e-03
-4.00000000e-01 -3.59335550e-02  1.07129510e-03
-3.00000000e-01 -4.05271222e-02  1.04832580e-03
-2.00000000e-01 -4.28587184e-02  1.03675332e-03
-1.00000000e-01 -4.48673090e-02  1.02964189e-03
-1.11022302e-16 -4.41020455e-02  1.02622695e-03
 1.00000000e-01 -4.47336380e-02  1.02743756e-03
 2.00000000e-01 -4.41068029e-02  1.03636249e-03
 3.00000000e-01 -4.10174795e-02  1.04601605e-03
 4.00000000e-01 -3.40944934e-02  1.07166086e-03
 5.00000000e-01 -2.56494319e-02  1.12348366e-03
 6.00000000e-01 -1.25892219e-02  1.22390358e-03
 7.00000000e-01 -2.86164556e-04  1.40094506e-03

Clustering hard EOS n= 2 pt= 0.825
-7.00000000e-01  9.75898117e-03  2.41906680e-03
-6.00000000e-01 -1.09818882e-02  1.97477194e-03
-5.00000000e-01 -2.96570526e-02  1.72033930e-03
-4.00000000e-01 -4.00775160e-02  1.56731211e-03
-3.00000000e-01 -5.04168005e-02  1.47777146e-03
-2.00000000e-01 -5.56176326e-02  1.42062658e-03
-1.00000000e-01 -6.12660969e-02  1.39776416e-03
-1.11022302e-16 -6.40143559e-02  1.38988450e-03
 1.00000000e-01 -6.16642721e-02  1.39698476e-03
 2.00000000e-01 -5.78996071e-02  1.42170258e-03
 3.00000000e-01 -4.85248284e-02  1.47259808e-03
 4.00000000e-01 -3.97976711e-02  1.56292761e-03
 5.00000000e-01 -2.49903228e-02  1.71923862e-03
 6.00000000e-01 -1.26262746e-02  1.97694452e-03
 7.00000000e-01  6.93015964e-03  2.40275251e-03

Clustering default EOS n= 2 pt= 0.425
-7.00000000e-01  1.55988203e-02  9.13886322e-04
-6.00000000e-01  1.00149278e-02  8.45343049e-04
-5.00000000e-01  1.85594242e-03  8.25463929e-04
-4.00000000e-01 -6.95165286e-03  8.27007981e-04
-3.00000000e-01 -1.24052204e-02  8.33147069e-04
-2.00000000e-01 -1.72227101e-02  8.41256013e-04
-1.00000000e-01 -1.52492053e-02  8.48271519e-04
-1.11022302e-16 -1.49507264e-02  8.50792724e-04
 1.00000000e-01 -1.62587703e-02  8.47214720e-04
 2.00000000e-01 -1.60785798e-02  8.40802214e-04
 3.00000000e-01 -1.40985996e-02  8.33661719e-04
 4.00000000e-01 -7.11479543e-03  8.30837935e-04
 5.00000000e-01 -1.47169845e-03  8.31079253e-04
 6.00000000e-01  8.88978696e-03  8.53051092e-04
 7.00000000e-01  1.45899696e-02  9.21286625e-04

Clustering default EOS n= 2 pt= 0.625
-7.00000000e-01  4.42942723e-03  1.40726454e-03
-6.00000000e-01 -3.79048792e-03  1.21735238e-03
-5.00000000e-01 -1.37906805e-02  1.11339174e-03
-4.00000000e-01 -2.01277754e-02  1.05800810e-03
-3.00000000e-01 -2.27231498e-02  1.03435590e-03
-2.00000000e-01 -2.34924916e-02  1.01926234e-03
-1.00000000e-01 -2.03439370e-02  1.01379337e-03
-1.11022302e-16 -2.17048430e-02  1.01252265e-03
 1.00000000e-01 -2.30379464e-02  1.01208223e-03
 2.00000000e-01 -2.28698835e-02  1.01864692e-03
 3.00000000e-01 -2.07547217e-02  1.03104856e-03
 4.00000000e-01 -1.84252823e-02  1.06007077e-03
 5.00000000e-01 -1.16313680e-02  1.11471795e-03
 6.00000000e-01 -4.77992259e-03  1.21996696e-03
 7.00000000e-01  9.65235239e-03  1.40732613e-03

Clustering default EOS n= 2 pt= 0.825
-7.00000000e-01  8.88853977e-03  2.50388432e-03
-6.00000000e-01 -8.98173916e-05  2.03460144e-03
-5.00000000e-01 -1.64673880e-02  1.75538750e-03
-4.00000000e-01 -1.87926448e-02  1.59240529e-03
-3.00000000e-01 -2.58610162e-02  1.48617632e-03
-2.00000000e-01 -2.72587928e-02  1.42789034e-03
-1.00000000e-01 -2.75633896e-02  1.40219531e-03
-1.11022302e-16 -3.12146833e-02  1.39334926e-03
 1.00000000e-01 -2.66921477e-02  1.40473560e-03
 2.00000000e-01 -2.88054219e-02  1.42891241e-03
 3.00000000e-01 -2.10845993e-02  1.48585805e-03
 4.00000000e-01 -1.75647609e-02  1.58699872e-03
 5.00000000e-01 -1.21626465e-02  1.75349200e-03
 6.00000000e-01  2.27463466e-03  2.03142844e-03
 7.00000000e-01  1.21039980e-02  2.49104676e-03

Dynamic deuterons hard EOS n= 2 pt= 0.425
-7.00000000e-01  2.25924443e-02  6.45275948e-04
-6.00000000e-01  1.22514731e-02  5.89573392e-04
-5.00000000e-01 -2.58889720e-03  5.76706624e-04
-4.00000000e-01 -1.78436735e-02  5.84578964e-04
-3.00000000e-01 -3.54830288e-02  6.00990783e-04
-2.00000000e-01 -5.00521816e-02  6.14600827e-04
-1.00000000e-01 -5.71414386e-02  6.24269693e-04
-1.11022302e-16 -5.92996400e-02  6.28068247e-04
 1.00000000e-01 -5.65736256e-02  6.23732103e-04
 2.00000000e-01 -4.82471443e-02  6.14815219e-04
 3.00000000e-01 -3.56087491e-02  6.00397368e-04
 4.00000000e-01 -1.95099545e-02  5.85151503e-04
 5.00000000e-01 -3.35891425e-03  5.76666700e-04
 6.00000000e-01  1.27915780e-02  5.88967563e-04
 7.00000000e-01  2.32243631e-02  6.45498424e-04

Dynamic deuterons hard EOS n= 2 pt= 0.625
-7.00000000e-01  1.40789627e-02  1.14637198e-03
-6.00000000e-01 -8.11661952e-03  9.90881368e-04
-5.00000000e-01 -2.47006089e-02  9.07865432e-04
-4.00000000e-01 -4.36854126e-02  8.64416123e-04
-3.00000000e-01 -5.92005696e-02  8.44242223e-04
-2.00000000e-01 -6.97228936e-02  8.35831856e-04
-1.00000000e-01 -7.74491440e-02  8.31831452e-04
-1.11022302e-16 -8.05692677e-02  8.29910520e-04
 1.00000000e-01 -7.64277823e-02  8.31419882e-04
 2.00000000e-01 -6.92983653e-02  8.35179395e-04
 3.00000000e-01 -5.83379835e-02  8.43571137e-04
 4.00000000e-01 -4.27829279e-02  8.63909342e-04
 5.00000000e-01 -2.63125397e-02  9.06044696e-04
 6.00000000e-01 -6.22531449e-03  9.90728726e-04
 7.00000000e-01  1.27717968e-02  1.14448703e-03

Dynamic deuterons hard EOS n= 2 pt= 0.825
-7.00000000e-01  7.88389555e-03  2.10698243e-03
-6.00000000e-01 -1.12121899e-02  1.72990011e-03
-5.00000000e-01 -3.64486793e-02  1.50809543e-03
-4.00000000e-01 -5.43250171e-02  1.37547209e-03
-3.00000000e-01 -7.38932134e-02  1.29372663e-03
-2.00000000e-01 -8.47985555e-02  1.24972757e-03
-1.00000000e-01 -9.26105694e-02  1.22452971e-03
-1.11022302e-16 -9.48561566e-02  1.22082867e-03
 1.00000000e-01 -9.29865045e-02  1.22743036e-03
 2.00000000e-01 -8.67618116e-02  1.25083094e-03
 3.00000000e-01 -7.30164747e-02  1.29743779e-03
 4.00000000e-01 -5.86073797e-02  1.37698310e-03
 5.00000000e-01 -3.61692029e-02  1.51301083e-03
 6.00000000e-01 -1.43103865e-02  1.73552222e-03
 7.00000000e-01  1.11860708e-02  2.10180058e-03


==> anc/fig_7.txt <==
Clustering hard EOS n= 2 y= 0.0
 2.50000000e-02  4.71798350e-03  2.44730327e-03
 7.50000000e-02 -8.41627459e-04  1.43228973e-03
 1.25000000e-01 -6.44230306e-03  1.13707860e-03
 1.75000000e-01 -1.10737190e-02  9.97042115e-04
 2.25000000e-01 -1.74807192e-02  9.22360903e-04
 2.75000000e-01 -2.35878985e-02  8.81371377e-04
 3.25000000e-01 -2.85297143e-02  8.63522237e-04
 3.75000000e-01 -3.24202805e-02  8.64539366e-04
 4.25000000e-01 -3.54751074e-02  8.75327194e-04
 4.75000000e-01 -3.85304660e-02  8.98737599e-04
 5.25000000e-01 -3.98365486e-02  9.31946507e-04
 5.75000000e-01 -4.28738743e-02  9.73515998e-04
 6.25000000e-01 -4.41020455e-02  1.02622695e-03
 6.75000000e-01 -4.80351318e-02  1.09433165e-03
 7.25000000e-01 -5.13941855e-02  1.17456873e-03
 7.75000000e-01 -5.49826707e-02  1.27457218e-03
 8.25000000e-01 -6.40143559e-02  1.38988450e-03
 8.75000000e-01 -7.13777155e-02  1.53363347e-03
 9.25000000e-01 -7.92841642e-02  1.70316629e-03
 9.75000000e-01 -8.59744267e-02  1.90238651e-03
 1.02500000e+00 -9.29757730e-02  2.13368306e-03
 1.07500000e+00 -1.04892538e-01  2.41523952e-03
 1.12500000e+00 -1.12162570e-01  2.76818059e-03
 1.17500000e+00 -1.14819154e-01  3.15932058e-03
 1.22500000e+00 -1.21294446e-01  3.64992912e-03
 1.27500000e+00 -1.24916403e-01  4.22957107e-03
 1.32500000e+00 -1.32373960e-01  4.95365043e-03
 1.37500000e+00 -1.43474076e-01  5.80870664e-03
 1.42500000e+00 -1.45844979e-01  6.80291674e-03
 1.47500000e+00 -1.48814607e-01  8.02013984e-03
 1.52500000e+00 -1.70629502e-01  9.52766432e-03
 1.57500000e+00 -1.62523352e-01  1.13661712e-02
 1.62500000e+00 -1.55383785e-01  1.35240441e-02
 1.67500000e+00 -1.80655262e-01  1.59200079e-02
 1.72500000e+00 -1.95070201e-01  1.89196630e-02
 1.77500000e+00 -2.08391945e-01  2.35230756e-02
 1.82500000e+00 -1.74257361e-01  2.87559511e-02
 1.87500000e+00 -2.21352900e-01  3.45382753e-02
 1.92500000e+00 -1.98866220e-01  4.09527998e-02
 1.97500000e+00 -2.40658065e-01  5.09010199e-02

Clustering hard EOS n= 2 y= 0.4
 2.50000000e-02  7.21603778e-04  1.63122112e-03
 7.50000000e-02  1.14993494e-02  1.00641658e-03
 1.25000000e-01  1.99370035e-02  8.70621270e-04
 1.75000000e-01  2.58319818e-02  8.21514014e-04
 2.25000000e-01  1.84756156e-02  7.92753912e-04
 2.75000000e-01  9.37454195e-03  7.85266834e-04
 3.25000000e-01 -2.94462170e-03  7.95033113e-04
 3.75000000e-01 -1.39900247e-02  8.17922698e-04
 4.25000000e-01 -2.14943042e-02  8.48459214e-04
 4.75000000e-01 -2.62772761e-02  8.87896989e-04
 5.25000000e-01 -3.20940909e-02  9.36096530e-04
 5.75000000e-01 -3.40883097e-02  9.96083111e-04
 6.25000000e-01 -3.40944934e-02  1.07166086e-03
 6.75000000e-01 -3.84517578e-02  1.16211925e-03
 7.25000000e-01 -3.86489495e-02  1.27286913e-03
 7.75000000e-01 -4.14560707e-02  1.40179891e-03
 8.25000000e-01 -3.97976711e-02  1.56292761e-03
 8.75000000e-01 -4.77962772e-02  1.76046528e-03
 9.25000000e-01 -4.50233257e-02  1.99501220e-03
 9.75000000e-01 -5.11325830e-02  2.27629911e-03
 1.02500000e+00 -5.65901625e-02  2.61079962e-03
 1.07500000e+00 -6.34400781e-02  3.03186659e-03
 1.12500000e+00 -7.54877174e-02  3.55503829e-03
 1.17500000e+00 -7.56302828e-02  4.15270775e-03
 1.22500000e+00 -7.46712823e-02  4.91111911e-03
 1.27500000e+00 -8.19697135e-02  5.91652022e-03
 1.32500000e+00 -1.04192633e-01  6.92609725e-03
 1.37500000e+00 -8.85021958e-02  8.30055144e-03
 1.42500000e+00 -8.27481583e-02  1.00045358e-02
 1.47500000e+00 -1.15624117e-01  1.18533556e-02
 1.52500000e+00 -1.09168903e-01  1.44782920e-02
 1.57500000e+00 -1.16121332e-01  1.75593606e-02
 1.62500000e+00 -1.20172682e-01  2.08159752e-02
 1.67500000e+00 -1.08850243e-01  2.76117174e-02
 1.72500000e+00 -1.01880276e-01  3.17755068e-02
 1.77500000e+00 -1.32142183e-01  4.04314886e-02
 1.82500000e+00 -1.37932239e-01  4.59129168e-02
 1.87500000e+00 -2.63237930e-01  5.87351076e-02
 1.92500000e+00 -1.54218047e-01  7.02325110e-02
 1.97500000e+00 -2.51678259e-01  8.81650713e-02

Clustering default EOS n= 2 y= 0.0
 2.50000000e-02 -7.72479524e-04  2.40626078e-03
 7.50000000e-02 -9.25638349e-04  1.40482345e-03
 1.25000000e-01 -2.47220354e-03  1.11041092e-03
 1.75000000e-01 -3.96492778e-03  9.71559284e-04
 2.25000000e-01 -4.86855430e-03  8.94481278e-04
 2.75000000e-01 -7.61488188e-03  8.55096382e-04
 3.25000000e-01 -8.81751381e-03  8.39694791e-04
 3.75000000e-01 -1.27773338e-02  8.38903085e-04
 4.25000000e-01 -1.49507264e-02  8.50792724e-04
 4.75000000e-01 -1.53634263e-02  8.74143787e-04
 5.25000000e-01 -1.78808552e-02  9.10182449e-04
 5.75000000e-01 -1.96814086e-02  9.55840011e-04
 6.25000000e-01 -2.17048430e-02  1.01252265e-03
 6.75000000e-01 -2.00861868e-02  1.08181479e-03
 7.25000000e-01 -2.36389618e-02  1.16595540e-03
 7.75000000e-01 -2.48585782e-02  1.27131721e-03
 8.25000000e-01 -3.12146833e-02  1.39334926e-03
 8.75000000e-01 -3.27880692e-02  1.54366514e-03
 9.25000000e-01 -3.60565270e-02  1.72202965e-03
 9.75000000e-01 -3.97985179e-02  1.93887207e-03
 1.02500000e+00 -4.36609401e-02  2.19267604e-03
 1.07500000e+00 -4.64089992e-02  2.50658537e-03
 1.12500000e+00 -5.93590246e-02  2.87000904e-03
 1.17500000e+00 -5.30105755e-02  3.32988569e-03
 1.22500000e+00 -5.27880374e-02  3.85586767e-03
 1.27500000e+00 -6.00912164e-02  4.55239392e-03
 1.32500000e+00 -7.33007518e-02  5.32845743e-03
 1.37500000e+00 -6.93588409e-02  6.29008853e-03
 1.42500000e+00 -6.31883014e-02  7.46449957e-03
 1.47500000e+00 -7.23141758e-02  8.85873581e-03
 1.52500000e+00 -6.60830190e-02  1.07521441e-02
 1.57500000e+00 -8.02031284e-02  1.27461922e-02
 1.62500000e+00 -1.04432061e-01  1.53774199e-02
 1.67500000e+00 -7.96819024e-02  1.80735654e-02
 1.72500000e+00 -9.49282063e-02  2.17389273e-02
 1.77500000e+00 -9.65087642e-02  2.65216478e-02
 1.82500000e+00 -7.59230528e-02  3.48737301e-02
 1.87500000e+00 -7.82393952e-02  3.92356561e-02
 1.92500000e+00 -8.73215176e-02  5.09912079e-02
 1.97500000e+00 -9.80493123e-02  5.76088924e-02

Clustering default EOS n= 2 y= 0.4
 2.50000000e-02  3.84321473e-04  1.91278194e-03
 7.50000000e-02  6.53205336e-03  1.15103810e-03
 1.25000000e-01  1.64156398e-02  9.44031453e-04
 1.75000000e-01  1.94655540e-02  8.43100706e-04
 2.25000000e-01  1.65419371e-02  7.95092507e-04
 2.75000000e-01  1.04728906e-02  7.78063188e-04
 3.25000000e-01  4.16091912e-03  7.83690547e-04
 3.75000000e-01 -3.22869968e-03  8.03449370e-04
 4.25000000e-01 -7.11479543e-03  8.30837935e-04
 4.75000000e-01 -1.24815935e-02  8.66547226e-04
 5.25000000e-01 -1.44460326e-02  9.16487617e-04
 5.75000000e-01 -1.63630821e-02  9.78720937e-04
 6.25000000e-01 -1.84252823e-02  1.06007077e-03
 6.75000000e-01 -2.08506801e-02  1.15527256e-03
 7.25000000e-01 -1.85561804e-02  1.27137702e-03
 7.75000000e-01 -2.14344404e-02  1.41620387e-03
 8.25000000e-01 -1.75647609e-02  1.58699872e-03
 8.75000000e-01 -1.66756502e-02  1.78988592e-03
 9.25000000e-01 -2.23401963e-02  2.04683559e-03
 9.75000000e-01 -2.28137792e-02  2.34978169e-03
 1.02500000e+00 -2.02834804e-02  2.72263849e-03
 1.07500000e+00 -2.17201904e-02  3.18158169e-03
 1.12500000e+00 -2.76129080e-02  3.72372791e-03
 1.17500000e+00 -3.44633529e-02  4.40290807e-03
 1.22500000e+00 -3.36210172e-02  5.24598251e-03
 1.27500000e+00 -4.37420162e-02  6.28650687e-03
 1.32500000e+00 -4.64140459e-02  7.62111137e-03
 1.37500000e+00 -2.74400151e-02  9.21124976e-03
 1.42500000e+00 -2.95612044e-02  1.09839511e-02
 1.47500000e+00 -5.70970529e-02  1.33936334e-02
 1.52500000e+00 -3.88407058e-02  1.64594833e-02
 1.57500000e+00 -7.86154203e-03  2.02290534e-02
 1.62500000e+00 -5.47297658e-02  2.59816266e-02
 1.67500000e+00 -4.95393554e-03  3.11056745e-02
 1.72500000e+00 -1.47095803e-02  3.58969938e-02
 1.77500000e+00 -6.66078430e-02  4.65482948e-02
 1.82500000e+00 -2.80131750e-02  6.21504980e-02
 1.87500000e+00 -3.31695247e-02  7.30261929e-02
 1.92500000e+00 -8.34599743e-02  9.77953321e-02
 1.97500000e+00 -9.95829198e-02  1.01836147e-01

Dynamic deuterons hard EOS n= 2 y= 0.0
 2.50000000e-02 -9.46965597e-04  1.50562440e-03
 7.50000000e-02 -4.26874108e-03  8.85980204e-04
 1.25000000e-01 -8.21986098e-03  7.10454103e-04
 1.75000000e-01 -1.68843923e-02  6.31554464e-04
 2.25000000e-01 -2.50644419e-02  5.94666631e-04
 2.75000000e-01 -3.39337858e-02  5.81530835e-04
 3.25000000e-01 -4.39772503e-02  5.85154588e-04
 3.75000000e-01 -5.21814364e-02  6.01455778e-04
 4.25000000e-01 -5.92996400e-02  6.28068247e-04
 4.75000000e-01 -6.49927720e-02  6.64413253e-04
 5.25000000e-01 -7.09211185e-02  7.09396678e-04
 5.75000000e-01 -7.46372722e-02  7.65415064e-04
 6.25000000e-01 -8.05692677e-02  8.29910520e-04
 6.75000000e-01 -8.40575082e-02  9.07772517e-04
 7.25000000e-01 -8.69769329e-02  9.95296203e-04
 7.75000000e-01 -9.13455413e-02  1.09934455e-03
 8.25000000e-01 -9.48561566e-02  1.22082867e-03
 8.75000000e-01 -9.93230915e-02  1.35672011e-03
 9.25000000e-01 -1.07135799e-01  1.51604053e-03
 9.75000000e-01 -1.08288051e-01  1.70792411e-03
 1.02500000e+00 -1.15939711e-01  1.91452364e-03
 1.07500000e+00 -1.18740921e-01  2.16542234e-03
 1.12500000e+00 -1.22207805e-01  2.45802223e-03
 1.17500000e+00 -1.26704054e-01  2.80329573e-03
 1.22500000e+00 -1.32770572e-01  3.18518898e-03
 1.27500000e+00 -1.38084318e-01  3.65914606e-03
 1.32500000e+00 -1.44395436e-01  4.19893056e-03
 1.37500000e+00 -1.42384714e-01  4.79574773e-03
 1.42500000e+00 -1.53304110e-01  5.64790119e-03
 1.47500000e+00 -1.54904794e-01  6.52515533e-03
 1.52500000e+00 -1.56080270e-01  7.53897823e-03
 1.57500000e+00 -1.73805027e-01  8.90239807e-03
 1.62500000e+00 -1.65305619e-01  1.04128056e-02
 1.67500000e+00 -1.69547291e-01  1.18845409e-02
 1.72500000e+00 -1.76905790e-01  1.39945785e-02
 1.77500000e+00 -1.61575589e-01  1.67390114e-02
 1.82500000e+00 -1.89302768e-01  1.98333129e-02
 1.87500000e+00 -2.23603212e-01  2.34552783e-02
 1.92500000e+00 -1.91676755e-01  2.77393662e-02
 1.97500000e+00 -1.98075938e-01  3.22706981e-02

Dynamic deuterons hard EOS n= 2 y= 0.4
 2.50000000e-02  5.44928337e-04  1.11849974e-03
 7.50000000e-02  6.48177610e-03  6.61976987e-04
 1.25000000e-01  1.09680640e-02  5.38073002e-04
 1.75000000e-01  1.44864317e-02  4.89287845e-04
 2.25000000e-01  1.42480528e-02  4.75541707e-04
 2.75000000e-01  7.63442347e-03  4.83587458e-04
 3.25000000e-01 -6.76302822e-04  5.05517524e-04
 3.75000000e-01 -1.05751058e-02  5.40217641e-04
 4.25000000e-01 -1.95099545e-02  5.85151503e-04
 4.75000000e-01 -2.60304016e-02  6.39246644e-04
 5.25000000e-01 -3.31386217e-02  7.03122638e-04
 5.75000000e-01 -3.87010327e-02  7.76572450e-04
 6.25000000e-01 -4.27829279e-02  8.63909342e-04
 6.75000000e-01 -4.74472691e-02  9.63527585e-04
 7.25000000e-01 -5.13117490e-02  1.08272318e-03
 7.75000000e-01 -5.27011673e-02  1.21699570e-03
 8.25000000e-01 -5.86073797e-02  1.37698310e-03
 8.75000000e-01 -5.89006963e-02  1.56283858e-03
 9.25000000e-01 -6.22768286e-02  1.78185313e-03
 9.75000000e-01 -6.64125222e-02  2.03233140e-03
 1.02500000e+00 -7.42716826e-02  2.33549196e-03
 1.07500000e+00 -7.53180031e-02  2.70500448e-03
 1.12500000e+00 -8.36136727e-02  3.11682384e-03
 1.17500000e+00 -8.55729710e-02  3.59929402e-03
 1.22500000e+00 -8.94265183e-02  4.21782770e-03
 1.27500000e+00 -9.19872967e-02  4.88121250e-03
 1.32500000e+00 -1.06792535e-01  5.73513696e-03
 1.37500000e+00 -1.00360465e-01  6.76255078e-03
 1.42500000e+00 -9.70585755e-02  8.04483230e-03
 1.47500000e+00 -1.03573613e-01  9.39707024e-03
 1.52500000e+00 -9.15229941e-02  1.12092264e-02
 1.57500000e+00 -1.17780221e-01  1.32613804e-02
 1.62500000e+00 -1.38657852e-01  1.56984986e-02
 1.67500000e+00 -1.11552024e-01  1.86409643e-02
 1.72500000e+00 -7.37245180e-02  2.18450304e-02
 1.77500000e+00 -1.00470875e-01  2.71269056e-02
 1.82500000e+00 -1.02488981e-01  3.11802956e-02
 1.87500000e+00 -1.56989077e-01  3.75137233e-02
 1.92500000e+00 -1.77956359e-01  4.10133124e-02
 1.97500000e+00 -1.05378993e-01  5.56969058e-02


==> anc/fig_8.txt <==
Dynamic deuterons hard EOS n= 2 pt= 0.425
-7.00000000e-01  9.25561480e-02  8.87680537e-04
-6.00000000e-01  8.68198156e-02  1.03323694e-03
-5.00000000e-01  6.50209658e-02  1.36313781e-03
-4.00000000e-01  3.63696502e-02  1.71836838e-03
-3.00000000e-01  5.09232708e-03  1.99702867e-03
-2.00000000e-01 -1.54514329e-02  2.17351222e-03
-1.00000000e-01 -2.71824336e-02  2.29099734e-03
-1.11022302e-16 -3.13875220e-02  2.31346169e-03
 1.00000000e-01 -2.52661646e-02  2.28930827e-03
 2.00000000e-01 -1.79740629e-02  2.18318340e-03
 3.00000000e-01  5.34259298e-03  1.99980014e-03
 4.00000000e-01  3.51094655e-02  1.71866845e-03
 5.00000000e-01  6.46941676e-02  1.36095952e-03
 6.00000000e-01  8.73339271e-02  1.03391939e-03
 7.00000000e-01  9.28932253e-02  8.87134913e-04

Dynamic deuterons hard EOS n= 2 pt= 0.625
-7.00000000e-01  1.11648376e-01  1.48709679e-03
-6.00000000e-01  9.56125156e-02  1.49475733e-03
-5.00000000e-01  6.30487300e-02  1.67435345e-03
-4.00000000e-01  2.52805123e-02  1.90299085e-03
-3.00000000e-01 -1.09289789e-02  2.11296579e-03
-2.00000000e-01 -3.95663956e-02  2.24916682e-03
-1.00000000e-01 -5.31431354e-02  2.33684844e-03
-1.11022302e-16 -6.25725617e-02  2.36381395e-03
 1.00000000e-01 -5.60535430e-02  2.32911643e-03
 2.00000000e-01 -3.97767029e-02  2.25336293e-03
 3.00000000e-01 -1.12010392e-02  2.10727712e-03
 4.00000000e-01  3.07332298e-02  1.89939478e-03
 5.00000000e-01  6.36868808e-02  1.67528390e-03
 6.00000000e-01  9.40600634e-02  1.49353802e-03
 7.00000000e-01  1.12585255e-01  1.49012326e-03

Dynamic deuterons hard EOS n= 2 pt= 0.825
-7.00000000e-01  8.94112021e-02  2.58806311e-03
-6.00000000e-01  6.65719329e-02  2.32529099e-03
-5.00000000e-01  3.24721028e-02  2.31164430e-03
-4.00000000e-01 -3.07170685e-03  2.41354600e-03
-3.00000000e-01 -4.31165370e-02  2.53245825e-03
-2.00000000e-01 -7.51308014e-02  2.63552876e-03
-1.00000000e-01 -9.80337452e-02  2.68212396e-03
-1.11022302e-16 -1.04120828e-01  2.69840902e-03
 1.00000000e-01 -9.56868256e-02  2.68077926e-03
 2.00000000e-01 -7.13729086e-02  2.63964440e-03
 3.00000000e-01 -4.28263833e-02  2.51863588e-03
 4.00000000e-01 -2.95505812e-03  2.41267336e-03
 5.00000000e-01  3.85513471e-02  2.31016243e-03
 6.00000000e-01  6.58720859e-02  2.31162294e-03
 7.00000000e-01  8.22231401e-02  2.58451634e-03


==> anc/fig_9.txt <==
Dynamic deuterons hard EOS n= 2 y= 0.0
 2.50000000e-02  7.47283103e-03  7.86754584e-03
 7.50000000e-02 -3.67133859e-03  4.59669411e-03
 1.25000000e-01  8.62994346e-04  3.57935167e-03
 1.75000000e-01 -3.42966783e-03  3.09187337e-03
 2.25000000e-01 -8.32120006e-03  2.78258879e-03
 2.75000000e-01 -1.45716217e-02  2.56851797e-03
 3.25000000e-01 -1.51518355e-02  2.44917541e-03
 3.75000000e-01 -2.54477291e-02  2.36615254e-03
 4.25000000e-01 -3.13875220e-02  2.31346169e-03
 4.75000000e-01 -4.03671068e-02  2.29793102e-03
 5.25000000e-01 -4.83345526e-02  2.29811516e-03
 5.75000000e-01 -5.79899781e-02  2.31487621e-03
 6.25000000e-01 -6.25725617e-02  2.36381395e-03
 6.75000000e-01 -7.56760866e-02  2.41628384e-03
 7.25000000e-01 -8.65719452e-02  2.50148921e-03
 7.75000000e-01 -9.03772405e-02  2.59153238e-03
 8.25000000e-01 -1.04120828e-01  2.69840902e-03
 8.75000000e-01 -1.15959815e-01  2.83406882e-03
 9.25000000e-01 -1.28089083e-01  2.99969168e-03
 9.75000000e-01 -1.39061683e-01  3.16438131e-03
 1.02500000e+00 -1.39889829e-01  3.37284532e-03
 1.07500000e+00 -1.58196962e-01  3.60493783e-03
 1.12500000e+00 -1.68676525e-01  3.82367403e-03
 1.17500000e+00 -1.76006179e-01  4.14685477e-03
 1.22500000e+00 -1.94872060e-01  4.45370681e-03
 1.27500000e+00 -1.96971385e-01  4.84225799e-03
 1.32500000e+00 -2.12624802e-01  5.29615278e-03
 1.37500000e+00 -2.24633965e-01  5.72780812e-03
 1.42500000e+00 -2.29823960e-01  6.28595014e-03
 1.47500000e+00 -2.51299127e-01  6.85749481e-03
 1.52500000e+00 -2.57577557e-01  7.58990339e-03
 1.57500000e+00 -2.78814858e-01  8.38962508e-03
 1.62500000e+00 -2.78495638e-01  9.17962926e-03
 1.67500000e+00 -2.87466808e-01  1.03359989e-02
 1.72500000e+00 -3.16007542e-01  1.12181269e-02
 1.77500000e+00 -3.34555534e-01  1.23456540e-02
 1.82500000e+00 -3.44583704e-01  1.38744221e-02
 1.87500000e+00 -3.28650573e-01  1.59375950e-02
 1.92500000e+00 -3.35423961e-01  1.79332808e-02
 1.97500000e+00 -3.57713250e-01  1.99495049e-02

Dynamic deuterons hard EOS n= 2 y= -0.2
 2.50000000e-02  1.66333318e-03  7.37060476e-03
 7.50000000e-02 -2.03118574e-03  4.28095110e-03
 1.25000000e-01  1.56909057e-03  3.36751139e-03
 1.75000000e-01 -1.97325673e-03  2.89620268e-03
 2.25000000e-01 -1.07909703e-05  2.60544005e-03
 2.75000000e-01 -8.22846816e-04  2.42463758e-03
 3.25000000e-01 -1.35689279e-02  2.29368649e-03
 3.75000000e-01 -1.01067690e-02  2.22982595e-03
 4.25000000e-01 -1.54514329e-02  2.17351222e-03
 4.75000000e-01 -2.43754630e-02  2.16255111e-03
 5.25000000e-01 -2.25841283e-02  2.17908569e-03
 5.75000000e-01 -2.88480754e-02  2.20350748e-03
 6.25000000e-01 -3.95663956e-02  2.24916682e-03
 6.75000000e-01 -5.20771364e-02  2.31215609e-03
 7.25000000e-01 -5.84525451e-02  2.39704832e-03
 7.75000000e-01 -6.49164990e-02  2.51310046e-03
 8.25000000e-01 -7.51308014e-02  2.63552876e-03
 8.75000000e-01 -8.63939193e-02  2.76625094e-03
 9.25000000e-01 -9.22808889e-02  2.93173187e-03
 9.75000000e-01 -1.04054380e-01  3.14259307e-03
 1.02500000e+00 -1.17684943e-01  3.33746431e-03
 1.07500000e+00 -1.23489360e-01  3.56610609e-03
 1.12500000e+00 -1.32309411e-01  3.86900084e-03
 1.17500000e+00 -1.43777096e-01  4.18323807e-03
 1.22500000e+00 -1.54738736e-01  4.52538259e-03
 1.27500000e+00 -1.69049441e-01  4.95056535e-03
 1.32500000e+00 -1.67871367e-01  5.41585938e-03
 1.37500000e+00 -1.89094752e-01  5.95938837e-03
 1.42500000e+00 -2.00123457e-01  6.47767045e-03
 1.47500000e+00 -2.03228461e-01  7.12033647e-03
 1.52500000e+00 -2.28499249e-01  7.87362134e-03
 1.57500000e+00 -2.35496494e-01  8.63769605e-03
 1.62500000e+00 -2.08213061e-01  9.63368579e-03
 1.67500000e+00 -2.58363413e-01  1.07220836e-02
 1.72500000e+00 -2.91237362e-01  1.18520039e-02
 1.77500000e+00 -2.88222177e-01  1.33046986e-02
 1.82500000e+00 -2.88679843e-01  1.50815338e-02
 1.87500000e+00 -2.91242047e-01  1.68300302e-02
 1.92500000e+00 -3.12619260e-01  1.92473473e-02
 1.97500000e+00 -3.70480771e-01  2.09629738e-02
 
Dynamic deuterons hard EOS n= 2 y= -0.3
 2.50000000e-02 -3.01169578e-03  6.68397238e-03
 7.50000000e-02  2.82158437e-03  3.91217755e-03
 1.25000000e-01  1.44671533e-03  3.05134139e-03
 1.75000000e-01  4.66237497e-03  2.62613986e-03
 2.25000000e-01  6.01480825e-03  2.36203644e-03
 2.75000000e-01  8.49342136e-03  2.19998066e-03
 3.25000000e-01  7.32024550e-03  2.08813608e-03
 3.75000000e-01  8.49141456e-03  2.02965494e-03
 4.25000000e-01  5.09232708e-03  1.99702867e-03
 4.75000000e-01  1.16727019e-03  1.99416915e-03
 5.25000000e-01  4.23182501e-03  2.01440986e-03
 5.75000000e-01 -3.03536328e-03  2.04763172e-03
 6.25000000e-01 -1.09289789e-02  2.11296579e-03
 6.75000000e-01 -1.59068824e-02  2.18195823e-03
 7.25000000e-01 -2.09770090e-02  2.27334216e-03
 7.75000000e-01 -3.32911570e-02  2.39507100e-03
 8.25000000e-01 -4.31165370e-02  2.53245825e-03
 8.75000000e-01 -5.55428609e-02  2.69392163e-03
 9.25000000e-01 -5.88943010e-02  2.87064837e-03
 9.75000000e-01 -7.07007484e-02  3.08538195e-03
 1.02500000e+00 -8.58260417e-02  3.32164459e-03
 1.07500000e+00 -8.99087251e-02  3.59891663e-03
 1.12500000e+00 -9.93535224e-02  3.89430419e-03
 1.17500000e+00 -1.09548263e-01  4.23832628e-03
 1.22500000e+00 -1.12385496e-01  4.62677418e-03
 1.27500000e+00 -1.26089681e-01  5.04861053e-03
 1.32500000e+00 -1.43743384e-01  5.60748330e-03
 1.37500000e+00 -1.42969664e-01  6.13617525e-03
 1.42500000e+00 -1.61097054e-01  6.78529633e-03
 1.47500000e+00 -1.80219741e-01  7.43373736e-03
 1.52500000e+00 -1.83906777e-01  8.37131834e-03
 1.57500000e+00 -1.98636293e-01  9.28488180e-03
 1.62500000e+00 -2.01281191e-01  1.02591282e-02
 1.67500000e+00 -2.01349530e-01  1.17548196e-02
 1.72500000e+00 -2.24047668e-01  1.30612577e-02
 1.77500000e+00 -2.20004632e-01  1.48684856e-02
 1.82500000e+00 -2.48742835e-01  1.68242575e-02
 1.87500000e+00 -2.18864723e-01  1.95566328e-02
 1.92500000e+00 -2.54193379e-01  2.13049549e-02
 1.97500000e+00 -2.81767174e-01  2.39152330e-02

